Irreducible tensor basis and general Fierz relations for Bhabha scattering like amplitudes

We construct an irreducible s- and t-channel tensor basis for Bhabha scattering like amplitudes based on the properties of the underlying Lorentz symmetry in four space-time dimensions. In the given basis the calculation of amplitude contractions like the amplitude square reduces to the contraction of their corresponding coefficient tensors. Further the basis retains the full amplitude information and thus can be applied in off-shell cases. The general Fierz transformations which relate the s- and t-channel basis with each other are obtained. As an example for application we use the basis to calculate the tree-level Bhabha scattering amplitude.

==> fierzing.m <==
(* File created with FORM v4.1 *)
(* Tue Aug 23 02:40:11 2016 *)

(* File was automatically generated by FORM *)

ss1S1Sto1Rule = (

   + tt4A4Ato1 * (  - 1/4*d[nu1,nu3] )

       + tt4S4Sto1 * ( 1/4*d[nu1,nu3] )

       + tt1A1Ato1 * ( 1/4 )

       + tt1S1Sto1 * ( 1/4 )

       + tt66to1b * ( 1/8*d[nu1,nu3]*d[nu2,nu4] - 1/8*d[nu1,nu4]*d[nu2,
         nu3] )

);

Print["ss1S1Sto1Rule loaded."];

 ss1A1Sto1Rule = (

   + tt4S4Ato1 * (  - 1/4*d[nu1,nu3] )

       + tt4A4Sto1 * ( 1/4*d[nu1,nu3] )

       + tt1S1Ato1 * ( 1/4 )

       + tt1A1Sto1 * ( 1/4 )

       + tt66to1a * (  - 1/8*e[nu1,nu2,nu3,nu4] )

);

Print[" ss1A1Sto1Rule loaded."];

 ss1S1Ato1Rule = (

   + tt4S4Ato1 * ( 1/4*d[nu1,nu3] )

       + tt4A4Sto1 * (  - 1/4*d[nu1,nu3] )

       + tt1S1Ato1 * ( 1/4 )

       + tt1A1Sto1 * ( 1/4 )

       + tt66to1a * (  - 1/8*e[nu1,nu2,nu3,nu4] )

);

Print[" ss1S1Ato1Rule loaded."];

 ss1A1Ato1Rule = (

   + tt4A4Ato1 * ( 1/4*d[nu1,nu3] )

       + tt4S4Sto1 * (  - 1/4*d[nu1,nu3] )

       + tt1A1Ato1 * ( 1/4 )

       + tt1S1Sto1 * ( 1/4 )

       + tt66to1b * ( 1/8*d[nu1,nu3]*d[nu2,nu4] - 1/8*d[nu1,nu4]*d[nu2,
         nu3] )

);

Print[" ss1A1Ato1Rule loaded."];

 ss1S4Sto4Rule = (

   + sqr2^(-1)*tt64Sto4b * ( 1/4*d[nu1,nu3]*d[nu2,sigma3] - 1/4*d[nu1,
         sigma3]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Ato4a * ( 1/4*e[nu1,nu2,nu3,sigma3] )

       + sqr2^(-1)*tt4S6to4b * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4A6to4a * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + tt4A1Ato4 * ( 1/4*d[nu1,sigma3] )

       + tt4S1Sto4 * ( 1/4*d[nu1,sigma3] )

       + tt1A4Ato4 * (  - 1/4*d[nu3,sigma3] )

       + tt1S4Sto4 * ( 1/4*d[nu3,sigma3] )

);

Print[" ss1S4Sto4Rule loaded."];

 ss1A4Sto4Rule = (

   + sqr2^(-1)*tt64Ato4b * (  - 1/4*d[nu1,nu3]*d[nu2,sigma3] + 1/4*d[
         nu1,sigma3]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Sto4a * (  - 1/4*e[nu1,nu2,nu3,sigma3] )

       + sqr2^(-1)*tt4A6to4b * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4S6to4a * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + tt4A1Sto4 * ( 1/4*d[nu1,sigma3] )

       + tt4S1Ato4 * ( 1/4*d[nu1,sigma3] )

       + tt1S4Ato4 * (  - 1/4*d[nu3,sigma3] )

       + tt1A4Sto4 * ( 1/4*d[nu3,sigma3] )

);

Print[" ss1A4Sto4Rule loaded."];

 ss1S4Ato4Rule = (

   + sqr2^(-1)*tt64Ato4b * ( 1/4*d[nu1,nu3]*d[nu2,sigma3] - 1/4*d[nu1,
         sigma3]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Sto4a * ( 1/4*e[nu1,nu2,nu3,sigma3] )

       + sqr2^(-1)*tt4A6to4b * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4S6to4a * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + tt4A1Sto4 * ( 1/4*d[nu1,sigma3] )

       + tt4S1Ato4 * ( 1/4*d[nu1,sigma3] )

       + tt1S4Ato4 * ( 1/4*d[nu3,sigma3] )

       + tt1A4Sto4 * (  - 1/4*d[nu3,sigma3] )

);

Print[" ss1S4Ato4Rule loaded."];

 ss1A4Ato4Rule = (

   + sqr2^(-1)*tt64Sto4b * (  - 1/4*d[nu1,nu3]*d[nu2,sigma3] + 1/4*d[
         nu1,sigma3]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Ato4a * (  - 1/4*e[nu1,nu2,nu3,sigma3] )

       + sqr2^(-1)*tt4S6to4b * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4A6to4a * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + tt4A1Ato4 * ( 1/4*d[nu1,sigma3] )

       + tt4S1Sto4 * ( 1/4*d[nu1,sigma3] )

       + tt1A4Ato4 * ( 1/4*d[nu3,sigma3] )

       + tt1S4Sto4 * (  - 1/4*d[nu3,sigma3] )

);

Print[" ss1A4Ato4Rule loaded."];

 ss4S1Sto4Rule = (

   + sqr2^(-1)*tt64Sto4b * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*d[
         nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Ato4a * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*tt4S6to4b * (  - 1/4*d[nu1,nu3]*d[nu4,sigma1] + 1/4*
         d[nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4A6to4a * (  - 1/4*e[nu1,nu3,nu4,sigma1] )

       + tt4A1Ato4 * (  - 1/4*d[nu1,sigma1] )

       + tt4S1Sto4 * ( 1/4*d[nu1,sigma1] )

       + tt1A4Ato4 * ( 1/4*d[nu3,sigma1] )

       + tt1S4Sto4 * ( 1/4*d[nu3,sigma1] )

);

Print[" ss4S1Sto4Rule loaded."];

 ss4S1Ato4Rule = (

   + sqr2^(-1)*tt64Ato4b * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*d[
         nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Sto4a * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*tt4A6to4b * ( 1/4*d[nu1,nu3]*d[nu4,sigma1] - 1/4*d[
         nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4S6to4a * ( 1/4*e[nu1,nu3,nu4,sigma1] )

       + tt4A1Sto4 * (  - 1/4*d[nu1,sigma1] )

       + tt4S1Ato4 * ( 1/4*d[nu1,sigma1] )

       + tt1S4Ato4 * ( 1/4*d[nu3,sigma1] )

       + tt1A4Sto4 * ( 1/4*d[nu3,sigma1] )

);

Print[" ss4S1Ato4Rule loaded."];

 ss4A1Sto4Rule = (

   + sqr2^(-1)*tt64Ato4b * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*d[
         nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Sto4a * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*tt4A6to4b * (  - 1/4*d[nu1,nu3]*d[nu4,sigma1] + 1/4*
         d[nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4S6to4a * (  - 1/4*e[nu1,nu3,nu4,sigma1] )

       + tt4A1Sto4 * ( 1/4*d[nu1,sigma1] )

       + tt4S1Ato4 * (  - 1/4*d[nu1,sigma1] )

       + tt1S4Ato4 * ( 1/4*d[nu3,sigma1] )

       + tt1A4Sto4 * ( 1/4*d[nu3,sigma1] )

);

Print[" ss4A1Sto4Rule loaded."];

 ss4A1Ato4Rule = (

   + sqr2^(-1)*tt64Sto4b * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*d[
         nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Ato4a * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*tt4S6to4b * ( 1/4*d[nu1,nu3]*d[nu4,sigma1] - 1/4*d[
         nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4A6to4a * ( 1/4*e[nu1,nu3,nu4,sigma1] )

       + tt4A1Ato4 * ( 1/4*d[nu1,sigma1] )

       + tt4S1Sto4 * (  - 1/4*d[nu1,sigma1] )

       + tt1A4Ato4 * ( 1/4*d[nu3,sigma1] )

       + tt1S4Sto4 * ( 1/4*d[nu3,sigma1] )

);

Print[" ss4A1Ato4Rule loaded."];

 ss1S6to6Rule = (

   + sqr2^(-1)*tt4A4Ato6 * (  - 1/4*d[nu1,sigma3]*d[nu3,sigma4] + 1/4*
         d[nu1,sigma4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4S4Ato6 * (  - 1/4*e[nu1,nu3,sigma3,sigma4] )

       + sqr2^(-1)*tt4A4Sto6 * ( 1/4*e[nu1,nu3,sigma3,sigma4] )

       + sqr2^(-1)*tt4S4Sto6 * ( 1/4*d[nu1,sigma3]*d[nu3,sigma4] - 1/4*
         d[nu1,sigma4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt66to6 * ( 1/8*d[nu1,nu3]*d[nu2,sigma3]*d[nu4,
         sigma4] - 1/8*d[nu1,nu3]*d[nu2,sigma4]*d[nu4,sigma3] - 1/8*d[
         nu1,nu4]*d[nu2,sigma3]*d[nu3,sigma4] + 1/8*d[nu1,nu4]*d[nu2,
         sigma4]*d[nu3,sigma3] - 1/8*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,
         sigma4] + 1/8*d[nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma4] + 1/8*d[
         nu1,sigma4]*d[nu2,nu3]*d[nu4,sigma3] - 1/8*d[nu1,sigma4]*d[nu2
         ,nu4]*d[nu3,sigma3] )

       + tt61Ato6 * ( 1/8*e[nu1,nu2,sigma3,sigma4] )

       + tt61Sto6 * (  - 1/8*d[nu1,sigma3]*d[nu2,sigma4] + 1/8*d[nu1,
         sigma4]*d[nu2,sigma3] )

       + tt1A6to6 * (  - 1/8*e[nu3,nu4,sigma3,sigma4] )

       + tt1S6to6 * ( 1/8*d[nu3,sigma3]*d[nu4,sigma4] - 1/8*d[nu3,
         sigma4]*d[nu4,sigma3] )

);

Print[" ss1S6to6Rule loaded."];

 ss1A6to6Rule = (

   + sqr2^(-1)*tt4A4Ato6 * (  - 1/4*e[nu1,nu3,sigma3,sigma4] )

       + sqr2^(-1)*tt4S4Ato6 * (  - 1/4*d[nu1,sigma3]*d[nu3,sigma4] + 1/
         4*d[nu1,sigma4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4A4Sto6 * ( 1/4*d[nu1,sigma3]*d[nu3,sigma4] - 1/4*
         d[nu1,sigma4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4S4Sto6 * ( 1/4*e[nu1,nu3,sigma3,sigma4] )

       + sqr2^(-1)*tt66to6 * (  - 1/8*e[nu1,nu3,sigma3,sigma4]*d[nu2,
         nu4] + 1/8*e[nu1,nu4,sigma3,sigma4]*d[nu2,nu3] + 1/8*e[nu2,nu3
         ,sigma3,sigma4]*d[nu1,nu4] - 1/8*e[nu2,nu4,sigma3,sigma4]*d[
         nu1,nu3] )

       + sqr2^(-1)*XXND*tt66to9a * (  - 1/16*e[nu1,nu2,nu3,sigma3]*d[
         nu4,sigma4] + 1/16*e[nu1,nu2,nu3,sigma4]*d[nu4,sigma3] + 1/16*
         e[nu1,nu2,nu4,sigma3]*d[nu3,sigma4] - 1/16*e[nu1,nu2,nu4,
         sigma4]*d[nu3,sigma3] + 1/32*e[nu1,nu3,nu4,sigma3]*d[nu2,
         sigma4] - 1/32*e[nu1,nu3,nu4,sigma4]*d[nu2,sigma3] + 3/32*e[
         nu1,nu3,sigma3,sigma4]*d[nu2,nu4] - 3/32*e[nu1,nu4,sigma3,
         sigma4]*d[nu2,nu3] - 1/32*e[nu2,nu3,nu4,sigma3]*d[nu1,sigma4]
          + 1/32*e[nu2,nu3,nu4,sigma4]*d[nu1,sigma3] - 3/32*e[nu2,nu3,
         sigma3,sigma4]*d[nu1,nu4] + 3/32*e[nu2,nu4,sigma3,sigma4]*d[
         nu1,nu3] )

       + tt61Ato6 * (  - 1/8*d[nu1,sigma3]*d[nu2,sigma4] + 1/8*d[nu1,
         sigma4]*d[nu2,sigma3] )

       + tt61Sto6 * ( 1/8*e[nu1,nu2,sigma3,sigma4] )

       + tt1A6to6 * ( 1/8*d[nu3,sigma3]*d[nu4,sigma4] - 1/8*d[nu3,
         sigma4]*d[nu4,sigma3] )

       + tt1S6to6 * (  - 1/8*e[nu3,nu4,sigma3,sigma4] )

);

Print[" ss1A6to6Rule loaded."];

 ss61Sto6Rule = (

   + sqr2^(-1)*tt4A4Ato6 * (  - 1/4*d[nu1,sigma1]*d[nu3,sigma2] + 1/4*
         d[nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4S4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*tt4A4Sto6 * (  - 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*tt4S4Sto6 * ( 1/4*d[nu1,sigma1]*d[nu3,sigma2] - 1/4*
         d[nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*tt66to6 * ( 1/8*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,
         sigma2] - 1/8*d[nu1,nu3]*d[nu2,sigma2]*d[nu4,sigma1] - 1/8*d[
         nu1,nu4]*d[nu2,sigma1]*d[nu3,sigma2] + 1/8*d[nu1,nu4]*d[nu2,
         sigma2]*d[nu3,sigma1] - 1/8*d[nu1,sigma1]*d[nu2,nu3]*d[nu4,
         sigma2] + 1/8*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,sigma2] + 1/8*d[
         nu1,sigma2]*d[nu2,nu3]*d[nu4,sigma1] - 1/8*d[nu1,sigma2]*d[nu2
         ,nu4]*d[nu3,sigma1] )

       + tt61Ato6 * (  - 1/8*e[nu1,nu2,sigma1,sigma2] )

       + tt61Sto6 * ( 1/8*d[nu1,sigma1]*d[nu2,sigma2] - 1/8*d[nu1,
         sigma2]*d[nu2,sigma1] )

       + tt1A6to6 * ( 1/8*e[nu3,nu4,sigma1,sigma2] )

       + tt1S6to6 * (  - 1/8*d[nu3,sigma1]*d[nu4,sigma2] + 1/8*d[nu3,
         sigma2]*d[nu4,sigma1] )

);

Print[" ss61Sto6Rule loaded."];

 ss61Ato6Rule = (

   + sqr2^(-1)*tt4A4Ato6 * (  - 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*tt4S4Ato6 * ( 1/4*d[nu1,sigma1]*d[nu3,sigma2] - 1/4*
         d[nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4A4Sto6 * (  - 1/4*d[nu1,sigma1]*d[nu3,sigma2] + 1/
         4*d[nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4S4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*tt66to6 * (  - 1/8*e[nu1,nu3,sigma1,sigma2]*d[nu2,
         nu4] + 1/8*e[nu1,nu4,sigma1,sigma2]*d[nu2,nu3] + 1/8*e[nu2,nu3
         ,sigma1,sigma2]*d[nu1,nu4] - 1/8*e[nu2,nu4,sigma1,sigma2]*d[
         nu1,nu3] )

       + sqr2^(-1)*XXND*tt66to9a * (  - 1/16*e[nu1,nu2,nu3,sigma1]*d[
         nu4,sigma2] + 1/16*e[nu1,nu2,nu3,sigma2]*d[nu4,sigma1] + 1/16*
         e[nu1,nu2,nu4,sigma1]*d[nu3,sigma2] - 1/16*e[nu1,nu2,nu4,
         sigma2]*d[nu3,sigma1] + 1/32*e[nu1,nu3,nu4,sigma1]*d[nu2,
         sigma2] - 1/32*e[nu1,nu3,nu4,sigma2]*d[nu2,sigma1] + 3/32*e[
         nu1,nu3,sigma1,sigma2]*d[nu2,nu4] - 3/32*e[nu1,nu4,sigma1,
         sigma2]*d[nu2,nu3] - 1/32*e[nu2,nu3,nu4,sigma1]*d[nu1,sigma2]
          + 1/32*e[nu2,nu3,nu4,sigma2]*d[nu1,sigma1] - 3/32*e[nu2,nu3,
         sigma1,sigma2]*d[nu1,nu4] + 3/32*e[nu2,nu4,sigma1,sigma2]*d[
         nu1,nu3] )

       + tt61Ato6 * ( 1/8*d[nu1,sigma1]*d[nu2,sigma2] - 1/8*d[nu1,
         sigma2]*d[nu2,sigma1] )

       + tt61Sto6 * (  - 1/8*e[nu1,nu2,sigma1,sigma2] )

       + tt1A6to6 * (  - 1/8*d[nu3,sigma1]*d[nu4,sigma2] + 1/8*d[nu3,
         sigma2]*d[nu4,sigma1] )

       + tt1S6to6 * ( 1/8*e[nu3,nu4,sigma1,sigma2] )

);

Print[" ss61Ato6Rule loaded."];

 ss4S4Sto1Rule = (

   + tt4A4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt4S4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt1A1Ato1 * (  - 1/4*d[sigma1,sigma3] )

       + tt1S1Sto1 * ( 1/4*d[sigma1,sigma3] )

);

Print[" ss4S4Sto1Rule loaded."];

 ss4A4Sto1Rule = (

   + tt4S4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt4A4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt1S1Ato1 * (  - 1/4*d[sigma1,sigma3] )

       + tt1A1Sto1 * ( 1/4*d[sigma1,sigma3] )

);

Print[" ss4A4Sto1Rule loaded."];

 ss4S4Ato1Rule = (

   + tt4S4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt4A4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt1S1Ato1 * ( 1/4*d[sigma1,sigma3] )

       + tt1A1Sto1 * (  - 1/4*d[sigma1,sigma3] )

);

Print[" ss4S4Ato1Rule loaded."];

 ss4A4Ato1Rule = (

   + tt4A4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt4S4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt1A1Ato1 * ( 1/4*d[sigma1,sigma3] )

       + tt1S1Sto1 * (  - 1/4*d[sigma1,sigma3] )

);

Print[" ss4A4Ato1Rule loaded."];

 ss4S4Sto6Rule = (

   + sqr2^(-1)*tt61Ato6 * ( 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*tt61Sto6 * ( 1/4*d[nu1,sigma1]*d[nu2,sigma3] - 1/4*
         d[nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*tt1A6to6 * ( 1/4*e[nu3,nu4,sigma1,sigma3] )

       + sqr2^(-1)*tt1S6to6 * ( 1/4*d[nu3,sigma1]*d[nu4,sigma3] - 1/4*
         d[nu3,sigma3]*d[nu4,sigma1] )

       + tt4S4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + tt4A4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" ss4S4Sto6Rule loaded."];

 ss4A4Sto6Rule = (

   + sqr2^(-1)*tt61Ato6 * (  - 1/4*d[nu1,sigma1]*d[nu2,sigma3] + 1/4*d[
         nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*tt61Sto6 * (  - 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*tt1A6to6 * ( 1/4*d[nu3,sigma1]*d[nu4,sigma3] - 1/4*
         d[nu3,sigma3]*d[nu4,sigma1] )

       + sqr2^(-1)*tt1S6to6 * ( 1/4*e[nu3,nu4,sigma1,sigma3] )

       + tt4A4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + tt4S4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" ss4A4Sto6Rule loaded."];

 ss4S4Ato6Rule = (

   + sqr2^(-1)*tt61Ato6 * ( 1/4*d[nu1,sigma1]*d[nu2,sigma3] - 1/4*d[nu1
         ,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*tt61Sto6 * ( 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*tt1A6to6 * (  - 1/4*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         4*d[nu3,sigma3]*d[nu4,sigma1] )

       + sqr2^(-1)*tt1S6to6 * (  - 1/4*e[nu3,nu4,sigma1,sigma3] )

       + tt4A4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + tt4S4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" ss4S4Ato6Rule loaded."];

 ss4A4Ato6Rule = (

   + sqr2^(-1)*tt61Ato6 * (  - 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*tt61Sto6 * (  - 1/4*d[nu1,sigma1]*d[nu2,sigma3] + 1/
         4*d[nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*tt1A6to6 * (  - 1/4*e[nu3,nu4,sigma1,sigma3] )

       + sqr2^(-1)*tt1S6to6 * (  - 1/4*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         4*d[nu3,sigma3]*d[nu4,sigma1] )

       + tt4S4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + tt4A4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" ss4A4Ato6Rule loaded."];

 ss4S4Sto9Rule = (

   + tt4A4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt4S4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt66to9b * ( 1/8*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3] - 1/8*
         d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma3] - 1/8*d[nu1,nu3]*d[nu2,
         sigma3]*d[nu4,sigma1] - 1/8*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,
         sigma3] + 1/8*d[nu1,nu4]*d[nu2,sigma1]*d[nu3,sigma3] + 1/8*d[
         nu1,nu4]*d[nu2,sigma3]*d[nu3,sigma1] + 1/8*d[nu1,sigma1]*d[nu2
         ,nu3]*d[nu4,sigma3] - 1/8*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,
         sigma3] + 1/8*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma1] - 1/8*d[
         nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma1] )

);

Print[" ss4S4Sto9Rule loaded."];

 ss4A4Sto9Rule = (

   + tt4S4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt4A4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt66to9a * ( 1/16*e[nu1,nu2,nu3,sigma1]*d[nu4,sigma3] + 1/16*
         e[nu1,nu2,nu3,sigma3]*d[nu4,sigma1] - 1/16*e[nu1,nu2,nu4,
         sigma1]*d[nu3,sigma3] - 1/16*e[nu1,nu2,nu4,sigma3]*d[nu3,
         sigma1] - 1/16*e[nu1,nu3,nu4,sigma1]*d[nu2,sigma3] - 1/16*e[
         nu1,nu3,nu4,sigma3]*d[nu2,sigma1] + 1/16*e[nu2,nu3,nu4,sigma1]
         *d[nu1,sigma3] + 1/16*e[nu2,nu3,nu4,sigma3]*d[nu1,sigma1] )

);

Print[" ss4A4Sto9Rule loaded."];

 ss4S4Ato9Rule = (

   + tt4S4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt4A4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt66to9a * (  - 1/16*e[nu1,nu2,nu3,sigma1]*d[nu4,sigma3] - 1/
         16*e[nu1,nu2,nu3,sigma3]*d[nu4,sigma1] + 1/16*e[nu1,nu2,nu4,
         sigma1]*d[nu3,sigma3] + 1/16*e[nu1,nu2,nu4,sigma3]*d[nu3,
         sigma1] + 1/16*e[nu1,nu3,nu4,sigma1]*d[nu2,sigma3] + 1/16*e[
         nu1,nu3,nu4,sigma3]*d[nu2,sigma1] - 1/16*e[nu2,nu3,nu4,sigma1]
         *d[nu1,sigma3] - 1/16*e[nu2,nu3,nu4,sigma3]*d[nu1,sigma1] )

);

Print[" ss4S4Ato9Rule loaded."];

 ss4A4Ato9Rule = (

   + tt4A4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt4S4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt66to9b * (  - 1/8*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3] + 1/
         8*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma3] + 1/8*d[nu1,nu3]*d[
         nu2,sigma3]*d[nu4,sigma1] + 1/8*d[nu1,nu4]*d[nu2,nu3]*d[sigma1
         ,sigma3] - 1/8*d[nu1,nu4]*d[nu2,sigma1]*d[nu3,sigma3] - 1/8*d[
         nu1,nu4]*d[nu2,sigma3]*d[nu3,sigma1] - 1/8*d[nu1,sigma1]*d[nu2
         ,nu3]*d[nu4,sigma3] + 1/8*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,
         sigma3] - 1/8*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma1] + 1/8*d[
         nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma1] )

);

Print[" ss4A4Ato9Rule loaded."];

 ss4S6to4aRule = (

   + sqr2^(-1)*tt4A1Sto4 * ( 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + sqr2^(-1)*tt4S1Ato4 * (  - 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + sqr2^(-1)*tt1S4Ato4 * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + sqr2^(-1)*tt1A4Sto4 * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + tt64Ato4b * (  - 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + tt64Ato4a * (  - 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 5/288*e[nu1,
         nu2,sigma3,sigma4]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma3]*d[nu2,sigma4] - 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,
         sigma3] + 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu2,nu3,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

       + tt64Sto4a * ( 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4]
          - 1/24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma3] - 1/24*d[nu1
         ,sigma3]*d[nu2,sigma1]*d[nu3,sigma4] + 1/24*d[nu1,sigma3]*d[
         nu2,sigma4]*d[nu3,sigma1] + 1/24*d[nu1,sigma4]*d[nu2,sigma1]*
         d[nu3,sigma3] - 1/24*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]
          )

       + tt4A6to4b * (  - 1/24*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + tt4A6to4a * (  - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] - 5/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] + 5/288*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu3,nu4,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu3,nu4,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + tt4S6to4a * (  - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma4
         ] + 1/24*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/24*d[nu1,sigma3]*
         d[nu3,sigma4]*d[nu4,sigma1] - 1/24*d[nu1,sigma4]*d[nu3,sigma1]
         *d[nu4,sigma3] + 1/24*d[nu1,sigma4]*d[nu3,sigma3]*d[nu4,sigma1
         ] )

       + XXND*tt64Ato16 * (  - 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,
         sigma4] + 7/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 7/288
         *e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu2,sigma4] + 5/288*e[nu1,nu3,sigma1,sigma4]*
         d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma3]*d[nu1,sigma4] - 1/144*e[nu2,nu3,sigma1,
         sigma4]*d[nu1,sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

       + XXND*tt4A6to16 * ( 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4
         ] - 1/144*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] + 1/144*e[nu1
         ,nu3,sigma3,sigma4]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] + 1/144*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] - 1/144*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/72*e[nu3,nu4,sigma1
         ,sigma4]*d[nu1,sigma3] - 1/72*e[nu3,nu4,sigma3,sigma4]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ss4S6to4aRule loaded."];

 ss4A6to4aRule = (

   + sqr2^(-1)*tt4A1Ato4 * (  - 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + sqr2^(-1)*tt4S1Sto4 * ( 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + sqr2^(-1)*tt1A4Ato4 * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + sqr2^(-1)*tt1S4Sto4 * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + tt64Sto4b * (  - 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + tt64Ato4a * ( 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4]
          - 1/24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma3] - 1/24*d[nu1
         ,sigma3]*d[nu2,sigma1]*d[nu3,sigma4] + 1/24*d[nu1,sigma3]*d[
         nu2,sigma4]*d[nu3,sigma1] + 1/24*d[nu1,sigma4]*d[nu2,sigma1]*
         d[nu3,sigma3] - 1/24*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]
          )

       + tt64Sto4a * (  - 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 5/288*e[nu1,
         nu2,sigma3,sigma4]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma3]*d[nu2,sigma4] - 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,
         sigma3] + 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu2,nu3,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

       + tt4S6to4b * (  - 1/24*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + tt4A6to4a * (  - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma4
         ] + 1/24*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/24*d[nu1,sigma3]*
         d[nu3,sigma4]*d[nu4,sigma1] - 1/24*d[nu1,sigma4]*d[nu3,sigma1]
         *d[nu4,sigma3] + 1/24*d[nu1,sigma4]*d[nu3,sigma3]*d[nu4,sigma1
         ] )

       + tt4S6to4a * (  - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] - 5/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] + 5/288*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu3,nu4,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu3,nu4,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + XXND*tt64Sto16 * (  - 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,
         sigma4] + 7/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 7/288
         *e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu2,sigma4] + 5/288*e[nu1,nu3,sigma1,sigma4]*
         d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma3]*d[nu1,sigma4] - 1/144*e[nu2,nu3,sigma1,
         sigma4]*d[nu1,sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

       + XXND*tt4S6to16 * ( 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4
         ] - 1/144*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] + 1/144*e[nu1
         ,nu3,sigma3,sigma4]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] + 1/144*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] - 1/144*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/72*e[nu3,nu4,sigma1
         ,sigma4]*d[nu1,sigma3] - 1/72*e[nu3,nu4,sigma3,sigma4]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ss4A6to4aRule loaded."];

 ss4S6to4bRule = (

   + sqr2^(-1)*tt4A1Ato4 * (  - 1/4*d[nu1,sigma3]*d[sigma1,sigma4] + 1/
         4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt4S1Sto4 * ( 1/4*d[nu1,sigma3]*d[sigma1,sigma4] - 1/
         4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1A4Ato4 * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1S4Sto4 * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + tt64Sto4b * (  - 1/24*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/24*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu2,nu3]*d[sigma1,sigma4] - 1/24*d[nu1,sigma4]*
         d[nu2,nu3]*d[sigma1,sigma3] )

       + tt64Ato4a * ( 1/24*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] )

       + tt4S6to4b * ( 1/24*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/24*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/24*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/24*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] )

       + tt4A6to4a * ( 1/24*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] )

);

Print[" ss4S6to4bRule loaded."];

 ss4A6to4bRule = (

   + sqr2^(-1)*tt4A1Sto4 * ( 1/4*d[nu1,sigma3]*d[sigma1,sigma4] - 1/4*
         d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt4S1Ato4 * (  - 1/4*d[nu1,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1S4Ato4 * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1A4Sto4 * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + tt64Ato4b * (  - 1/24*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/24*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu2,nu3]*d[sigma1,sigma4] - 1/24*d[nu1,sigma4]*
         d[nu2,nu3]*d[sigma1,sigma3] )

       + tt64Sto4a * ( 1/24*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] )

       + tt4A6to4b * ( 1/24*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/24*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/24*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/24*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] )

       + tt4S6to4a * ( 1/24*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] )

);

Print[" ss4A6to4bRule loaded."];

 ss4S6to16Rule = (

   + tt64Ato16 * ( 1/96*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/96*
         e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] - 5/72*e[nu1,nu2,sigma1
         ,sigma3]*d[nu3,sigma4] + 5/72*e[nu1,nu2,sigma1,sigma4]*d[nu3,
         sigma3] + 31/288*e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1] - 1/72
         *e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4] + 1/72*e[nu1,nu3,
         sigma1,sigma4]*d[nu2,sigma3] + 17/288*e[nu1,nu3,sigma3,sigma4]
         *d[nu2,sigma1] + 1/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma4]
          - 1/288*e[nu2,nu3,sigma1,sigma4]*d[nu1,sigma3] - 5/72*e[nu2,
         nu3,sigma3,sigma4]*d[nu1,sigma1] + 1/96*e[nu2,sigma1,sigma3,
         sigma4]*d[nu1,nu3] - 1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,
         nu2] )

       + tt64Sto16 * (  - 1/12*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/12*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/12*d[
         nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4] - 1/12*d[nu1,sigma1]*
         d[nu2,sigma4]*d[nu3,sigma3] + 1/12*d[nu1,sigma3]*d[nu2,nu3]*d[
         sigma1,sigma4] - 1/12*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma4
         ] - 1/6*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1] - 1/12*d[nu1
         ,sigma4]*d[nu2,nu3]*d[sigma1,sigma3] + 1/12*d[nu1,sigma4]*d[
         nu2,sigma1]*d[nu3,sigma3] + 1/6*d[nu1,sigma4]*d[nu2,sigma3]*d[
         nu3,sigma1] )

       + tt4A6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4]
          + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 1/18*e[nu1,
         nu3,sigma1,sigma3]*d[nu4,sigma4] - 1/18*e[nu1,nu3,sigma1,
         sigma4]*d[nu4,sigma3] - 7/144*e[nu1,nu3,sigma3,sigma4]*d[nu4,
         sigma1] - 1/18*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4] + 1/18*
         e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 7/144*e[nu1,nu4,
         sigma3,sigma4]*d[nu3,sigma1] - 1/144*e[nu3,nu4,sigma1,sigma3]*
         d[nu1,sigma4] + 1/144*e[nu3,nu4,sigma1,sigma4]*d[nu1,sigma3]
          + 5/36*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/48*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/48*e[nu4,sigma1,sigma3,
         sigma4]*d[nu1,nu3] )

       + tt4S6to16 * ( 1/12*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/12*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/12*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/12*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] + 1/6*d[nu1,sigma1]*d[nu3,sigma3]*d[
         nu4,sigma4] - 1/6*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 
         1/12*d[nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/12*d[nu1,
         sigma3]*d[nu3,sigma4]*d[nu4,sigma1] - 1/12*d[nu1,sigma4]*d[nu3
         ,sigma1]*d[nu4,sigma3] + 1/12*d[nu1,sigma4]*d[nu3,sigma3]*d[
         nu4,sigma1] )

       + XXND*tt64Ato4a * (  - 1/48*e[nu1,nu2,nu3,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu2,
         sigma1,sigma4]*d[nu3,sigma3] - 1/288*e[nu1,nu2,sigma3,sigma4]*
         d[nu3,sigma1] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,sigma3] + 1/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu2,sigma1] + 1/36*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu2,nu3,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 1/96*e[nu3,sigma1,
         sigma3,sigma4]*d[nu1,nu2] )

       + XXND*tt4A6to4a * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4] - 5/288*e[nu1,nu3,
         sigma1,sigma4]*d[nu4,sigma3] - 1/288*e[nu1,nu3,sigma3,sigma4]*
         d[nu4,sigma1] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 1/288*e[nu1,
         nu4,sigma3,sigma4]*d[nu3,sigma1] + 1/36*e[nu3,nu4,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu3,nu4,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/96*e[nu4,sigma1,
         sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ss4S6to16Rule loaded."];

 ss4A6to16Rule = (

   + tt64Ato16 * (  - 1/12*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4] + 
         1/12*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/12*d[nu1,
         sigma1]*d[nu2,sigma3]*d[nu3,sigma4] - 1/12*d[nu1,sigma1]*d[nu2
         ,sigma4]*d[nu3,sigma3] + 1/12*d[nu1,sigma3]*d[nu2,nu3]*d[
         sigma1,sigma4] - 1/12*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma4
         ] - 1/6*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1] - 1/12*d[nu1
         ,sigma4]*d[nu2,nu3]*d[sigma1,sigma3] + 1/12*d[nu1,sigma4]*d[
         nu2,sigma1]*d[nu3,sigma3] + 1/6*d[nu1,sigma4]*d[nu2,sigma3]*d[
         nu3,sigma1] )

       + tt64Sto16 * ( 1/96*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         96*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] - 5/72*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma4] + 5/72*e[nu1,nu2,sigma1,sigma4]*
         d[nu3,sigma3] + 31/288*e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1]
          - 1/72*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4] + 1/72*e[nu1,
         nu3,sigma1,sigma4]*d[nu2,sigma3] + 17/288*e[nu1,nu3,sigma3,
         sigma4]*d[nu2,sigma1] + 1/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma4] - 1/288*e[nu2,nu3,sigma1,sigma4]*d[nu1,sigma3] - 5/72*
         e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] + 1/96*e[nu2,sigma1,
         sigma3,sigma4]*d[nu1,nu3] - 1/96*e[nu3,sigma1,sigma3,sigma4]*
         d[nu1,nu2] )

       + tt4A6to16 * ( 1/12*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/12*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/12*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/12*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] + 1/6*d[nu1,sigma1]*d[nu3,sigma3]*d[
         nu4,sigma4] - 1/6*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 
         1/12*d[nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/12*d[nu1,
         sigma3]*d[nu3,sigma4]*d[nu4,sigma1] - 1/12*d[nu1,sigma4]*d[nu3
         ,sigma1]*d[nu4,sigma3] + 1/12*d[nu1,sigma4]*d[nu3,sigma3]*d[
         nu4,sigma1] )

       + tt4S6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4]
          + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 1/18*e[nu1,
         nu3,sigma1,sigma3]*d[nu4,sigma4] - 1/18*e[nu1,nu3,sigma1,
         sigma4]*d[nu4,sigma3] - 7/144*e[nu1,nu3,sigma3,sigma4]*d[nu4,
         sigma1] - 1/18*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4] + 1/18*
         e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 7/144*e[nu1,nu4,
         sigma3,sigma4]*d[nu3,sigma1] - 1/144*e[nu3,nu4,sigma1,sigma3]*
         d[nu1,sigma4] + 1/144*e[nu3,nu4,sigma1,sigma4]*d[nu1,sigma3]
          + 5/36*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/48*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/48*e[nu4,sigma1,sigma3,
         sigma4]*d[nu1,nu3] )

       + XXND*tt64Sto4a * (  - 1/48*e[nu1,nu2,nu3,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu2,
         sigma1,sigma4]*d[nu3,sigma3] - 1/288*e[nu1,nu2,sigma3,sigma4]*
         d[nu3,sigma1] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,sigma3] + 1/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu2,sigma1] + 1/36*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu2,nu3,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 1/96*e[nu3,sigma1,
         sigma3,sigma4]*d[nu1,nu2] )

       + XXND*tt4S6to4a * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4] - 5/288*e[nu1,nu3,
         sigma1,sigma4]*d[nu4,sigma3] - 1/288*e[nu1,nu3,sigma3,sigma4]*
         d[nu4,sigma1] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 1/288*e[nu1,
         nu4,sigma3,sigma4]*d[nu3,sigma1] + 1/36*e[nu3,nu4,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu3,nu4,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/96*e[nu4,sigma1,
         sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ss4A6to16Rule loaded."];

 ss64Sto4aRule = (

   + sqr2^(-1)*tt4A1Sto4 * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*tt4S1Ato4 * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*tt1S4Ato4 * (  - 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*tt1A4Sto4 * ( 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + tt64Ato4b * (  - 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + tt64Ato4a * (  - 5/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3]
          + 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 5/288*e[nu1,
         nu2,sigma2,sigma3]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma2]*d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,
         sigma2] + 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu2,nu3,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu2,nu3,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + tt64Sto4a * (  - 1/24*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3
         ] + 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma2] + 1/24*d[
         nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/24*d[nu1,sigma2]*
         d[nu2,sigma3]*d[nu3,sigma1] - 1/24*d[nu1,sigma3]*d[nu2,sigma1]
         *d[nu3,sigma2] + 1/24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma1
         ] )

       + tt4A6to4b * (  - 1/24*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + tt4A6to4a * (  - 5/288*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3]
          + 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] - 5/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] + 5/288*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu3,nu4,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu3,nu4,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + tt4S6to4a * ( 1/24*d[nu1,sigma1]*d[nu3,sigma2]*d[nu4,sigma3]
          - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/24*d[nu1
         ,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu3,sigma3]*d[nu4,sigma1] + 1/24*d[nu1,sigma3]*d[nu3,sigma1]*
         d[nu4,sigma2] - 1/24*d[nu1,sigma3]*d[nu3,sigma2]*d[nu4,sigma1]
          )

       + XXND*tt64Ato16 * (  - 7/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,
         sigma3] + 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 7/288
         *e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma2]*d[nu2,sigma3] + 5/288*e[nu1,nu3,sigma1,sigma3]*
         d[nu2,sigma2] - 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma2]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma2] + 1/144*e[nu2,nu3,sigma2,sigma3]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + XXND*tt4A6to16 * ( 1/144*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3
         ] - 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] + 1/144*e[nu1
         ,nu3,sigma2,sigma3]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] + 1/144*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] - 1/144*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1
         ,sigma3]*d[nu1,sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

);

Print[" ss64Sto4aRule loaded."];

 ss64Ato4aRule = (

   + sqr2^(-1)*tt4A1Ato4 * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*tt4S1Sto4 * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*tt1A4Ato4 * ( 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*tt1S4Sto4 * (  - 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + tt64Sto4b * (  - 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + tt64Ato4a * (  - 1/24*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3
         ] + 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma2] + 1/24*d[
         nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/24*d[nu1,sigma2]*
         d[nu2,sigma3]*d[nu3,sigma1] - 1/24*d[nu1,sigma3]*d[nu2,sigma1]
         *d[nu3,sigma2] + 1/24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma1
         ] )

       + tt64Sto4a * (  - 5/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3]
          + 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 5/288*e[nu1,
         nu2,sigma2,sigma3]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma2]*d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,
         sigma2] + 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu2,nu3,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu2,nu3,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + tt4S6to4b * (  - 1/24*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + tt4A6to4a * ( 1/24*d[nu1,sigma1]*d[nu3,sigma2]*d[nu4,sigma3]
          - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/24*d[nu1
         ,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu3,sigma3]*d[nu4,sigma1] + 1/24*d[nu1,sigma3]*d[nu3,sigma1]*
         d[nu4,sigma2] - 1/24*d[nu1,sigma3]*d[nu3,sigma2]*d[nu4,sigma1]
          )

       + tt4S6to4a * (  - 5/288*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3]
          + 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] - 5/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] + 5/288*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu3,nu4,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu3,nu4,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + XXND*tt64Sto16 * (  - 7/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,
         sigma3] + 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 7/288
         *e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma2]*d[nu2,sigma3] + 5/288*e[nu1,nu3,sigma1,sigma3]*
         d[nu2,sigma2] - 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma2]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma2] + 1/144*e[nu2,nu3,sigma2,sigma3]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + XXND*tt4S6to16 * ( 1/144*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3
         ] - 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] + 1/144*e[nu1
         ,nu3,sigma2,sigma3]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] + 1/144*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] - 1/144*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1
         ,sigma3]*d[nu1,sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

);

Print[" ss64Ato4aRule loaded."];

 ss64Sto4bRule = (

   + sqr2^(-1)*tt4A1Ato4 * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt4S1Sto4 * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/
         4*d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1A4Ato4 * ( 1/4*d[nu3,sigma1]*d[sigma2,sigma3] - 1/
         4*d[nu3,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1S4Sto4 * (  - 1/4*d[nu3,sigma1]*d[sigma2,sigma3]
          + 1/4*d[nu3,sigma2]*d[sigma1,sigma3] )

       + tt64Sto4b * ( 1/24*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3]
          - 1/24*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/24*d[nu1
         ,sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu2,nu3]*d[sigma1,sigma3] )

       + tt64Ato4a * ( 1/24*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] )

       + tt4S6to4b * (  - 1/24*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/24*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/24*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/24*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] )

       + tt4A6to4a * ( 1/24*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] )

);

Print[" ss64Sto4bRule loaded."];

 ss64Ato4bRule = (

   + sqr2^(-1)*tt4A1Sto4 * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt4S1Ato4 * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/
         4*d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1S4Ato4 * (  - 1/4*d[nu3,sigma1]*d[sigma2,sigma3]
          + 1/4*d[nu3,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1A4Sto4 * ( 1/4*d[nu3,sigma1]*d[sigma2,sigma3] - 1/
         4*d[nu3,sigma2]*d[sigma1,sigma3] )

       + tt64Ato4b * ( 1/24*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3]
          - 1/24*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/24*d[nu1
         ,sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu2,nu3]*d[sigma1,sigma3] )

       + tt64Sto4a * ( 1/24*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] )

       + tt4A6to4b * (  - 1/24*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/24*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/24*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/24*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] )

       + tt4S6to4a * ( 1/24*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] )

);

Print[" ss64Ato4bRule loaded."];

 ss64Sto16Rule = (

   + tt64Ato16 * ( 1/96*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/96*
         e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] + 37/288*e[nu1,nu2,
         sigma1,sigma2]*d[nu3,sigma3] + 7/144*e[nu1,nu2,sigma1,sigma3]*
         d[nu3,sigma2] - 7/144*e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1]
          + 11/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3] + 5/144*e[nu1
         ,nu3,sigma1,sigma3]*d[nu2,sigma2] - 5/144*e[nu1,nu3,sigma2,
         sigma3]*d[nu2,sigma1] - 1/36*e[nu2,nu3,sigma1,sigma2]*d[nu1,
         sigma3] - 13/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma2] + 13/
         288*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] - 1/96*e[nu2,sigma1
         ,sigma2,sigma3]*d[nu1,nu3] + 1/96*e[nu3,sigma1,sigma2,sigma3]*
         d[nu1,nu2] )

       + tt64Sto16 * ( 1/12*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3]
          - 1/12*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/12*d[nu1
         ,sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/6*d[nu1,sigma1]*d[nu2
         ,sigma2]*d[nu3,sigma3] + 1/12*d[nu1,sigma1]*d[nu2,sigma3]*d[
         nu3,sigma2] + 1/12*d[nu1,sigma2]*d[nu2,nu3]*d[sigma1,sigma3]
          - 1/6*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/12*d[nu1,
         sigma2]*d[nu2,sigma3]*d[nu3,sigma1] - 1/12*d[nu1,sigma3]*d[nu2
         ,sigma1]*d[nu3,sigma2] + 1/12*d[nu1,sigma3]*d[nu2,sigma2]*d[
         nu3,sigma1] )

       + tt4A6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3]
          + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 13/144*e[nu1,
         nu3,sigma1,sigma2]*d[nu4,sigma3] - 1/72*e[nu1,nu3,sigma1,
         sigma3]*d[nu4,sigma2] + 1/72*e[nu1,nu3,sigma2,sigma3]*d[nu4,
         sigma1] + 13/144*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3] + 1/72
         *e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] - 1/72*e[nu1,nu4,
         sigma2,sigma3]*d[nu3,sigma1] + 1/18*e[nu3,nu4,sigma1,sigma2]*
         d[nu1,sigma3] + 13/144*e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma2]
          - 13/144*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/48*e[nu3,
         sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*e[nu4,sigma1,sigma2,
         sigma3]*d[nu1,nu3] )

       + tt4S6to16 * (  - 1/12*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/12*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/12*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/12*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] + 1/12*d[nu1,sigma1]*d[nu3,sigma2
         ]*d[nu4,sigma3] - 1/12*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,
         sigma2] - 1/12*d[nu1,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         12*d[nu1,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] - 1/6*d[nu1,
         sigma3]*d[nu3,sigma1]*d[nu4,sigma2] + 1/6*d[nu1,sigma3]*d[nu3,
         sigma2]*d[nu4,sigma1] )

       + XXND*tt64Ato4a * (  - 1/48*e[nu1,nu2,nu3,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3] + 1/288*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma2] - 1/288*e[nu1,nu2,sigma2,sigma3]*
         d[nu3,sigma1] + 7/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3]
          - 1/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma2] + 1/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu2,sigma1] - 5/144*e[nu2,nu3,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*e[nu3,sigma1,
         sigma2,sigma3]*d[nu1,nu2] )

       + XXND*tt4A6to4a * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3] + 1/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu4,sigma2] - 1/288*e[nu1,nu3,sigma2,sigma3]*
         d[nu4,sigma1] + 7/288*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3]
          - 1/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] + 1/288*e[nu1,
         nu4,sigma2,sigma3]*d[nu3,sigma1] - 5/144*e[nu3,nu4,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/96*e[nu4,sigma1,
         sigma2,sigma3]*d[nu1,nu3] )

);

Print[" ss64Sto16Rule loaded."];

 ss64Ato16Rule = (

   + tt64Ato16 * ( 1/12*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3] - 1/
         12*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/12*d[nu1,
         sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/6*d[nu1,sigma1]*d[nu2,
         sigma2]*d[nu3,sigma3] + 1/12*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3
         ,sigma2] + 1/12*d[nu1,sigma2]*d[nu2,nu3]*d[sigma1,sigma3] - 1/
         6*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/12*d[nu1,
         sigma2]*d[nu2,sigma3]*d[nu3,sigma1] - 1/12*d[nu1,sigma3]*d[nu2
         ,sigma1]*d[nu3,sigma2] + 1/12*d[nu1,sigma3]*d[nu2,sigma2]*d[
         nu3,sigma1] )

       + tt64Sto16 * ( 1/96*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/
         96*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] + 37/288*e[nu1,nu2,
         sigma1,sigma2]*d[nu3,sigma3] + 7/144*e[nu1,nu2,sigma1,sigma3]*
         d[nu3,sigma2] - 7/144*e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1]
          + 11/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3] + 5/144*e[nu1
         ,nu3,sigma1,sigma3]*d[nu2,sigma2] - 5/144*e[nu1,nu3,sigma2,
         sigma3]*d[nu2,sigma1] - 1/36*e[nu2,nu3,sigma1,sigma2]*d[nu1,
         sigma3] - 13/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma2] + 13/
         288*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] - 1/96*e[nu2,sigma1
         ,sigma2,sigma3]*d[nu1,nu3] + 1/96*e[nu3,sigma1,sigma2,sigma3]*
         d[nu1,nu2] )

       + tt4A6to16 * (  - 1/12*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/12*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/12*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/12*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] + 1/12*d[nu1,sigma1]*d[nu3,sigma2
         ]*d[nu4,sigma3] - 1/12*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,
         sigma2] - 1/12*d[nu1,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         12*d[nu1,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] - 1/6*d[nu1,
         sigma3]*d[nu3,sigma1]*d[nu4,sigma2] + 1/6*d[nu1,sigma3]*d[nu3,
         sigma2]*d[nu4,sigma1] )

       + tt4S6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3]
          + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 13/144*e[nu1,
         nu3,sigma1,sigma2]*d[nu4,sigma3] - 1/72*e[nu1,nu3,sigma1,
         sigma3]*d[nu4,sigma2] + 1/72*e[nu1,nu3,sigma2,sigma3]*d[nu4,
         sigma1] + 13/144*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3] + 1/72
         *e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] - 1/72*e[nu1,nu4,
         sigma2,sigma3]*d[nu3,sigma1] + 1/18*e[nu3,nu4,sigma1,sigma2]*
         d[nu1,sigma3] + 13/144*e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma2]
          - 13/144*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/48*e[nu3,
         sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*e[nu4,sigma1,sigma2,
         sigma3]*d[nu1,nu3] )

       + XXND*tt64Sto4a * (  - 1/48*e[nu1,nu2,nu3,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3] + 1/288*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma2] - 1/288*e[nu1,nu2,sigma2,sigma3]*
         d[nu3,sigma1] + 7/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3]
          - 1/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma2] + 1/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu2,sigma1] - 5/144*e[nu2,nu3,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*e[nu3,sigma1,
         sigma2,sigma3]*d[nu1,nu2] )

       + XXND*tt4S6to4a * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3] + 1/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu4,sigma2] - 1/288*e[nu1,nu3,sigma2,sigma3]*
         d[nu4,sigma1] + 7/288*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3]
          - 1/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] + 1/288*e[nu1,
         nu4,sigma2,sigma3]*d[nu3,sigma1] - 5/144*e[nu3,nu4,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/96*e[nu4,sigma1,
         sigma2,sigma3]*d[nu1,nu3] )

);

Print[" ss64Ato16Rule loaded."];

 ss66to1aRule = (

   + tt1S1Ato1 * (  - 1/8*e[sigma1,sigma2,sigma3,sigma4] )

       + tt1A1Sto1 * (  - 1/8*e[sigma1,sigma2,sigma3,sigma4] )

       + tt66to1a * (  - 1/48*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3]
         *d[nu4,sigma4] + 1/48*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma4
         ]*d[nu4,sigma3] + 1/48*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,
         sigma2]*d[nu4,sigma4] - 1/48*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3
         ,sigma4]*d[nu4,sigma2] - 1/48*d[nu1,sigma1]*d[nu2,sigma4]*d[
         nu3,sigma2]*d[nu4,sigma3] + 1/48*d[nu1,sigma1]*d[nu2,sigma4]*
         d[nu3,sigma3]*d[nu4,sigma2] + 1/48*d[nu1,sigma2]*d[nu2,sigma1]
         *d[nu3,sigma3]*d[nu4,sigma4] - 1/48*d[nu1,sigma2]*d[nu2,sigma1
         ]*d[nu3,sigma4]*d[nu4,sigma3] - 1/48*d[nu1,sigma2]*d[nu2,
         sigma3]*d[nu3,sigma1]*d[nu4,sigma4] + 1/48*d[nu1,sigma2]*d[nu2
         ,sigma3]*d[nu3,sigma4]*d[nu4,sigma1] + 1/48*d[nu1,sigma2]*d[
         nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma3] - 1/48*d[nu1,sigma2]*
         d[nu2,sigma4]*d[nu3,sigma3]*d[nu4,sigma1] - 1/48*d[nu1,sigma3]
         *d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma4] + 1/48*d[nu1,sigma3
         ]*d[nu2,sigma1]*d[nu3,sigma4]*d[nu4,sigma2] + 1/48*d[nu1,
         sigma3]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma4] - 1/48*d[nu1
         ,sigma3]*d[nu2,sigma2]*d[nu3,sigma4]*d[nu4,sigma1] - 1/48*d[
         nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma2] + 1/48*
         d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma2]*d[nu4,sigma1] + 1/48
         *d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma3] - 1/
         48*d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/
         48*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         48*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] + 1/
         48*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]*d[nu4,sigma2] - 1/
         48*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma2]*d[nu4,sigma1] )

);

Print[" ss66to1aRule loaded."];

 ss66to1bRule = (

   + tt1A1Ato1 * ( 1/8*d[sigma1,sigma3]*d[sigma2,sigma4] - 1/8*d[sigma1
         ,sigma4]*d[sigma2,sigma3] )

       + tt1S1Sto1 * ( 1/8*d[sigma1,sigma3]*d[sigma2,sigma4] - 1/8*d[
         sigma1,sigma4]*d[sigma2,sigma3] )

       + tt66to1b * (  - 1/48*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3]*d[
         sigma2,sigma4] + 1/48*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma4]*
         d[sigma2,sigma3] + 1/48*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,sigma3]
         *d[sigma2,sigma4] - 1/48*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,sigma4
         ]*d[sigma2,sigma3] )

);

Print[" ss66to1bRule loaded."];

 ss66to6Rule = (

   + sqr2^(-1)*tt61Ato6 * (  - 1/8*e[nu1,nu2,sigma1,sigma3]*d[sigma2,
         sigma4] + 1/8*e[nu1,nu2,sigma1,sigma4]*d[sigma2,sigma3] + 1/8*
         e[nu1,nu2,sigma2,sigma3]*d[sigma1,sigma4] - 1/8*e[nu1,nu2,
         sigma2,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt61Sto6 * ( 1/8*d[nu1,sigma1]*d[nu2,sigma3]*d[
         sigma2,sigma4] - 1/8*d[nu1,sigma1]*d[nu2,sigma4]*d[sigma2,
         sigma3] - 1/8*d[nu1,sigma2]*d[nu2,sigma3]*d[sigma1,sigma4] + 1/
         8*d[nu1,sigma2]*d[nu2,sigma4]*d[sigma1,sigma3] - 1/8*d[nu1,
         sigma3]*d[nu2,sigma1]*d[sigma2,sigma4] + 1/8*d[nu1,sigma3]*d[
         nu2,sigma2]*d[sigma1,sigma4] + 1/8*d[nu1,sigma4]*d[nu2,sigma1]
         *d[sigma2,sigma3] - 1/8*d[nu1,sigma4]*d[nu2,sigma2]*d[sigma1,
         sigma3] )

       + sqr2^(-1)*tt1A6to6 * (  - 1/8*e[nu3,nu4,sigma1,sigma3]*d[
         sigma2,sigma4] + 1/8*e[nu3,nu4,sigma1,sigma4]*d[sigma2,sigma3]
          + 1/8*e[nu3,nu4,sigma2,sigma3]*d[sigma1,sigma4] - 1/8*e[nu3,
         nu4,sigma2,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1S6to6 * ( 1/8*d[nu3,sigma1]*d[nu4,sigma3]*d[
         sigma2,sigma4] - 1/8*d[nu3,sigma1]*d[nu4,sigma4]*d[sigma2,
         sigma3] - 1/8*d[nu3,sigma2]*d[nu4,sigma3]*d[sigma1,sigma4] + 1/
         8*d[nu3,sigma2]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/8*d[nu3,
         sigma3]*d[nu4,sigma1]*d[sigma2,sigma4] + 1/8*d[nu3,sigma3]*d[
         nu4,sigma2]*d[sigma1,sigma4] + 1/8*d[nu3,sigma4]*d[nu4,sigma1]
         *d[sigma2,sigma3] - 1/8*d[nu3,sigma4]*d[nu4,sigma2]*d[sigma1,
         sigma3] )

);

Print[" ss66to6Rule loaded."];

 ss66to9aRule = (

   + sqr2^(-1)*XXND*tt61Ato6 * ( 1/16*e[nu1,nu2,sigma1,sigma3]*d[sigma2
         ,sigma4] - 1/16*e[nu1,nu2,sigma1,sigma4]*d[sigma2,sigma3] - 1/
         16*e[nu1,nu2,sigma2,sigma3]*d[sigma1,sigma4] + 1/16*e[nu1,nu2,
         sigma2,sigma4]*d[sigma1,sigma3] + 1/32*e[nu1,sigma1,sigma2,
         sigma3]*d[nu2,sigma4] - 1/32*e[nu1,sigma1,sigma2,sigma4]*d[nu2
         ,sigma3] - 1/32*e[nu1,sigma1,sigma3,sigma4]*d[nu2,sigma2] + 1/
         32*e[nu1,sigma2,sigma3,sigma4]*d[nu2,sigma1] - 1/32*e[nu2,
         sigma1,sigma2,sigma3]*d[nu1,sigma4] + 1/32*e[nu2,sigma1,sigma2
         ,sigma4]*d[nu1,sigma3] + 1/32*e[nu2,sigma1,sigma3,sigma4]*d[
         nu1,sigma2] - 1/32*e[nu2,sigma2,sigma3,sigma4]*d[nu1,sigma1] )

       + sqr2^(-1)*XXND*tt1A6to6 * ( 1/16*e[nu3,nu4,sigma1,sigma3]*d[
         sigma2,sigma4] - 1/16*e[nu3,nu4,sigma1,sigma4]*d[sigma2,sigma3
         ] - 1/16*e[nu3,nu4,sigma2,sigma3]*d[sigma1,sigma4] + 1/16*e[
         nu3,nu4,sigma2,sigma4]*d[sigma1,sigma3] + 1/32*e[nu3,sigma1,
         sigma2,sigma3]*d[nu4,sigma4] - 1/32*e[nu3,sigma1,sigma2,sigma4
         ]*d[nu4,sigma3] - 1/32*e[nu3,sigma1,sigma3,sigma4]*d[nu4,
         sigma2] + 1/32*e[nu3,sigma2,sigma3,sigma4]*d[nu4,sigma1] - 1/
         32*e[nu4,sigma1,sigma2,sigma3]*d[nu3,sigma4] + 1/32*e[nu4,
         sigma1,sigma2,sigma4]*d[nu3,sigma3] + 1/32*e[nu4,sigma1,sigma3
         ,sigma4]*d[nu3,sigma2] - 1/32*e[nu4,sigma2,sigma3,sigma4]*d[
         nu3,sigma1] )

       + tt4S4Ato9 * ( 1/8*e[nu1,sigma1,sigma2,sigma3]*d[nu3,sigma4] - 
         1/8*e[nu1,sigma1,sigma2,sigma4]*d[nu3,sigma3] - 1/8*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,sigma2] + 1/8*e[nu3,sigma2,sigma3,
         sigma4]*d[nu1,sigma1] )

       + tt4A4Sto9 * (  - 1/8*e[nu1,sigma1,sigma2,sigma3]*d[nu3,sigma4]
          + 1/8*e[nu1,sigma1,sigma2,sigma4]*d[nu3,sigma3] + 1/8*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,sigma2] - 1/8*e[nu3,sigma2,sigma3,
         sigma4]*d[nu1,sigma1] )

);

Print[" ss66to9aRule loaded."];

 ss66to9bRule = (

   + tt4A4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3]*d[sigma2,sigma4]
          + 1/8*d[nu1,nu3]*d[sigma1,sigma4]*d[sigma2,sigma3] + 1/8*d[
         nu1,sigma1]*d[nu3,sigma3]*d[sigma2,sigma4] - 1/8*d[nu1,sigma1]
         *d[nu3,sigma4]*d[sigma2,sigma3] - 1/8*d[nu1,sigma2]*d[nu3,
         sigma3]*d[sigma1,sigma4] + 1/8*d[nu1,sigma2]*d[nu3,sigma4]*d[
         sigma1,sigma3] + 1/8*d[nu1,sigma3]*d[nu3,sigma1]*d[sigma2,
         sigma4] - 1/8*d[nu1,sigma3]*d[nu3,sigma2]*d[sigma1,sigma4] - 1/
         8*d[nu1,sigma4]*d[nu3,sigma1]*d[sigma2,sigma3] + 1/8*d[nu1,
         sigma4]*d[nu3,sigma2]*d[sigma1,sigma3] )

       + tt4S4Sto9 * ( 1/8*d[nu1,nu3]*d[sigma1,sigma3]*d[sigma2,sigma4]
          - 1/8*d[nu1,nu3]*d[sigma1,sigma4]*d[sigma2,sigma3] - 1/8*d[
         nu1,sigma1]*d[nu3,sigma3]*d[sigma2,sigma4] + 1/8*d[nu1,sigma1]
         *d[nu3,sigma4]*d[sigma2,sigma3] + 1/8*d[nu1,sigma2]*d[nu3,
         sigma3]*d[sigma1,sigma4] - 1/8*d[nu1,sigma2]*d[nu3,sigma4]*d[
         sigma1,sigma3] - 1/8*d[nu1,sigma3]*d[nu3,sigma1]*d[sigma2,
         sigma4] + 1/8*d[nu1,sigma3]*d[nu3,sigma2]*d[sigma1,sigma4] + 1/
         8*d[nu1,sigma4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/8*d[nu1,
         sigma4]*d[nu3,sigma2]*d[sigma1,sigma3] )

);

Print[" ss66to9bRule loaded."];

 ss66to10Rule = (

   + tt66to10 * ( 1/12*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3]*d[sigma2,
         sigma4] - 1/12*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma4]*d[sigma2
         ,sigma3] - 1/16*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma3]*d[
         sigma2,sigma4] + 1/16*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma4]*
         d[sigma2,sigma3] + 1/16*d[nu1,nu3]*d[nu2,sigma2]*d[nu4,sigma3]
         *d[sigma1,sigma4] - 1/16*d[nu1,nu3]*d[nu2,sigma2]*d[nu4,sigma4
         ]*d[sigma1,sigma3] - 1/16*d[nu1,nu3]*d[nu2,sigma3]*d[nu4,
         sigma1]*d[sigma2,sigma4] + 1/16*d[nu1,nu3]*d[nu2,sigma3]*d[nu4
         ,sigma2]*d[sigma1,sigma4] + 1/16*d[nu1,nu3]*d[nu2,sigma4]*d[
         nu4,sigma1]*d[sigma2,sigma3] - 1/16*d[nu1,nu3]*d[nu2,sigma4]*
         d[nu4,sigma2]*d[sigma1,sigma3] - 1/12*d[nu1,nu4]*d[nu2,nu3]*d[
         sigma1,sigma3]*d[sigma2,sigma4] + 1/12*d[nu1,nu4]*d[nu2,nu3]*
         d[sigma1,sigma4]*d[sigma2,sigma3] + 1/16*d[nu1,nu4]*d[nu2,
         sigma1]*d[nu3,sigma3]*d[sigma2,sigma4] - 1/16*d[nu1,nu4]*d[nu2
         ,sigma1]*d[nu3,sigma4]*d[sigma2,sigma3] - 1/16*d[nu1,nu4]*d[
         nu2,sigma2]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/16*d[nu1,nu4]*
         d[nu2,sigma2]*d[nu3,sigma4]*d[sigma1,sigma3] + 1/16*d[nu1,nu4]
         *d[nu2,sigma3]*d[nu3,sigma1]*d[sigma2,sigma4] - 1/16*d[nu1,nu4
         ]*d[nu2,sigma3]*d[nu3,sigma2]*d[sigma1,sigma4] - 1/16*d[nu1,
         nu4]*d[nu2,sigma4]*d[nu3,sigma1]*d[sigma2,sigma3] + 1/16*d[nu1
         ,nu4]*d[nu2,sigma4]*d[nu3,sigma2]*d[sigma1,sigma3] + 1/16*d[
         nu1,sigma1]*d[nu2,nu3]*d[nu4,sigma3]*d[sigma2,sigma4] - 1/16*
         d[nu1,sigma1]*d[nu2,nu3]*d[nu4,sigma4]*d[sigma2,sigma3] - 1/16
         *d[nu1,sigma1]*d[nu2,nu4]*d[nu3,sigma3]*d[sigma2,sigma4] + 1/
         16*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,sigma4]*d[sigma2,sigma3] + 1/
         12*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3]*d[nu4,sigma4] - 1/
         12*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma4]*d[nu4,sigma3] + 1/
         24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma2]*d[nu4,sigma4] - 1/
         24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4]*d[nu4,sigma2] - 1/
         24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma2]*d[nu4,sigma3] + 1/
         24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma3]*d[nu4,sigma2] - 1/
         16*d[nu1,sigma2]*d[nu2,nu3]*d[nu4,sigma3]*d[sigma1,sigma4] + 1/
         16*d[nu1,sigma2]*d[nu2,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] + 1/
         16*d[nu1,sigma2]*d[nu2,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] - 1/
         16*d[nu1,sigma2]*d[nu2,nu4]*d[nu3,sigma4]*d[sigma1,sigma3] - 1/
         12*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3]*d[nu4,sigma4] + 1/
         12*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] - 1/
         24*d[nu1,sigma2]*d[nu2,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] + 1/
         24*d[nu1,sigma2]*d[nu2,sigma3]*d[nu3,sigma4]*d[nu4,sigma1] + 1/
         24*d[nu1,sigma2]*d[nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma3] - 1/
         24*d[nu1,sigma2]*d[nu2,sigma4]*d[nu3,sigma3]*d[nu4,sigma1] + 1/
         16*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma1]*d[sigma2,sigma4] - 1/
         16*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma2]*d[sigma1,sigma4] - 1/
         16*d[nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma1]*d[sigma2,sigma4] + 1/
         16*d[nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma2]*d[sigma1,sigma4] - 1/
         24*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma4] + 1/
         24*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma4]*d[nu4,sigma2] + 1/
         24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma4] - 1/
         24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma4]*d[nu4,sigma1] + 1/
         12*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma2] - 1/
         12*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma2]*d[nu4,sigma1] - 1/
         16*d[nu1,sigma4]*d[nu2,nu3]*d[nu4,sigma1]*d[sigma2,sigma3] + 1/
         16*d[nu1,sigma4]*d[nu2,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/
         16*d[nu1,sigma4]*d[nu2,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/
         16*d[nu1,sigma4]*d[nu2,nu4]*d[nu3,sigma2]*d[sigma1,sigma3] + 1/
         24*d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma3] - 1/
         24*d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/
         24*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         24*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] - 1/
         12*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]*d[nu4,sigma2] + 1/
         12*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma2]*d[nu4,sigma1] )

);

Print[" ss66to10Rule loaded."];

 tt1S1Sto1Rule = (

   + ss4A4Ato1 * (  - 1/4*d[sigma1,sigma3] )

       + ss4S4Sto1 * ( 1/4*d[sigma1,sigma3] )

       + ss1A1Ato1 * ( 1/4 )

       + ss1S1Sto1 * ( 1/4 )

       + ss66to1b * ( 1/8*d[sigma1,sigma3]*d[sigma2,sigma4] - 1/8*d[
         sigma1,sigma4]*d[sigma2,sigma3] )

);

Print[" tt1S1Sto1Rule loaded."];

 tt1A1Sto1Rule = (

   + ss4S4Ato1 * (  - 1/4*d[sigma1,sigma3] )

       + ss4A4Sto1 * ( 1/4*d[sigma1,sigma3] )

       + ss1S1Ato1 * ( 1/4 )

       + ss1A1Sto1 * ( 1/4 )

       + ss66to1a * (  - 1/8*e[sigma1,sigma2,sigma3,sigma4] )

);

Print[" tt1A1Sto1Rule loaded."];

 tt1S1Ato1Rule = (

   + ss4S4Ato1 * ( 1/4*d[sigma1,sigma3] )

       + ss4A4Sto1 * (  - 1/4*d[sigma1,sigma3] )

       + ss1S1Ato1 * ( 1/4 )

       + ss1A1Sto1 * ( 1/4 )

       + ss66to1a * (  - 1/8*e[sigma1,sigma2,sigma3,sigma4] )

);

Print[" tt1S1Ato1Rule loaded."];

 tt1A1Ato1Rule = (

   + ss4A4Ato1 * ( 1/4*d[sigma1,sigma3] )

       + ss4S4Sto1 * (  - 1/4*d[sigma1,sigma3] )

       + ss1A1Ato1 * ( 1/4 )

       + ss1S1Sto1 * ( 1/4 )

       + ss66to1b * ( 1/8*d[sigma1,sigma3]*d[sigma2,sigma4] - 1/8*d[
         sigma1,sigma4]*d[sigma2,sigma3] )

);

Print[" tt1A1Ato1Rule loaded."];

 tt1S4Sto4Rule = (

   + sqr2^(-1)*ss64Sto4b * (  - 1/4*d[nu3,sigma1]*d[sigma2,sigma3] + 1/
         4*d[nu3,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Ato4a * (  - 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4S6to4b * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4A6to4a * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + ss4A1Ato4 * ( 1/4*d[nu3,sigma1] )

       + ss4S1Sto4 * ( 1/4*d[nu3,sigma1] )

       + ss1A4Ato4 * (  - 1/4*d[nu3,sigma3] )

       + ss1S4Sto4 * ( 1/4*d[nu3,sigma3] )

);

Print[" tt1S4Sto4Rule loaded."];

 tt1A4Sto4Rule = (

   + sqr2^(-1)*ss64Ato4b * ( 1/4*d[nu3,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu3,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Sto4a * ( 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4A6to4b * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4S6to4a * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + ss4A1Sto4 * ( 1/4*d[nu3,sigma1] )

       + ss4S1Ato4 * ( 1/4*d[nu3,sigma1] )

       + ss1S4Ato4 * (  - 1/4*d[nu3,sigma3] )

       + ss1A4Sto4 * ( 1/4*d[nu3,sigma3] )

);

Print[" tt1A4Sto4Rule loaded."];

 tt1S4Ato4Rule = (

   + sqr2^(-1)*ss64Ato4b * (  - 1/4*d[nu3,sigma1]*d[sigma2,sigma3] + 1/
         4*d[nu3,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Sto4a * (  - 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4A6to4b * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4S6to4a * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + ss4A1Sto4 * ( 1/4*d[nu3,sigma1] )

       + ss4S1Ato4 * ( 1/4*d[nu3,sigma1] )

       + ss1S4Ato4 * ( 1/4*d[nu3,sigma3] )

       + ss1A4Sto4 * (  - 1/4*d[nu3,sigma3] )

);

Print[" tt1S4Ato4Rule loaded."];

 tt1A4Ato4Rule = (

   + sqr2^(-1)*ss64Sto4b * ( 1/4*d[nu3,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu3,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Ato4a * ( 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4S6to4b * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4A6to4a * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + ss4A1Ato4 * ( 1/4*d[nu3,sigma1] )

       + ss4S1Sto4 * ( 1/4*d[nu3,sigma1] )

       + ss1A4Ato4 * ( 1/4*d[nu3,sigma3] )

       + ss1S4Sto4 * (  - 1/4*d[nu3,sigma3] )

);

Print[" tt1A4Ato4Rule loaded."];

 tt4S1Sto4Rule = (

   + sqr2^(-1)*ss64Sto4b * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Ato4a * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4S6to4b * ( 1/4*d[nu1,sigma3]*d[sigma1,sigma4] - 1/
         4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4A6to4a * ( 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + ss4A1Ato4 * (  - 1/4*d[nu1,sigma1] )

       + ss4S1Sto4 * ( 1/4*d[nu1,sigma1] )

       + ss1A4Ato4 * ( 1/4*d[nu1,sigma3] )

       + ss1S4Sto4 * ( 1/4*d[nu1,sigma3] )

);

Print[" tt4S1Sto4Rule loaded."];

 tt4S1Ato4Rule = (

   + sqr2^(-1)*ss64Ato4b * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Sto4a * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4A6to4b * (  - 1/4*d[nu1,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4S6to4a * (  - 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + ss4A1Sto4 * (  - 1/4*d[nu1,sigma1] )

       + ss4S1Ato4 * ( 1/4*d[nu1,sigma1] )

       + ss1S4Ato4 * ( 1/4*d[nu1,sigma3] )

       + ss1A4Sto4 * ( 1/4*d[nu1,sigma3] )

);

Print[" tt4S1Ato4Rule loaded."];

 tt4A1Sto4Rule = (

   + sqr2^(-1)*ss64Ato4b * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Sto4a * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4A6to4b * ( 1/4*d[nu1,sigma3]*d[sigma1,sigma4] - 1/
         4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4S6to4a * ( 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + ss4A1Sto4 * ( 1/4*d[nu1,sigma1] )

       + ss4S1Ato4 * (  - 1/4*d[nu1,sigma1] )

       + ss1S4Ato4 * ( 1/4*d[nu1,sigma3] )

       + ss1A4Sto4 * ( 1/4*d[nu1,sigma3] )

);

Print[" tt4A1Sto4Rule loaded."];

 tt4A1Ato4Rule = (

   + sqr2^(-1)*ss64Sto4b * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Ato4a * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4S6to4b * (  - 1/4*d[nu1,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4A6to4a * (  - 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + ss4A1Ato4 * ( 1/4*d[nu1,sigma1] )

       + ss4S1Sto4 * (  - 1/4*d[nu1,sigma1] )

       + ss1A4Ato4 * ( 1/4*d[nu1,sigma3] )

       + ss1S4Sto4 * ( 1/4*d[nu1,sigma3] )

);

Print[" tt4A1Ato4Rule loaded."];

 tt1S6to6Rule = (

   + sqr2^(-1)*ss4A4Ato6 * (  - 1/4*d[nu3,sigma1]*d[nu4,sigma3] + 1/4*
         d[nu3,sigma3]*d[nu4,sigma1] )

       + sqr2^(-1)*ss4S4Ato6 * (  - 1/4*e[nu3,nu4,sigma1,sigma3] )

       + sqr2^(-1)*ss4A4Sto6 * ( 1/4*e[nu3,nu4,sigma1,sigma3] )

       + sqr2^(-1)*ss4S4Sto6 * ( 1/4*d[nu3,sigma1]*d[nu4,sigma3] - 1/4*
         d[nu3,sigma3]*d[nu4,sigma1] )

       + sqr2^(-1)*ss66to6 * ( 1/8*d[nu3,sigma1]*d[nu4,sigma3]*d[sigma2
         ,sigma4] - 1/8*d[nu3,sigma1]*d[nu4,sigma4]*d[sigma2,sigma3] - 
         1/8*d[nu3,sigma2]*d[nu4,sigma3]*d[sigma1,sigma4] + 1/8*d[nu3,
         sigma2]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/8*d[nu3,sigma3]*d[
         nu4,sigma1]*d[sigma2,sigma4] + 1/8*d[nu3,sigma3]*d[nu4,sigma2]
         *d[sigma1,sigma4] + 1/8*d[nu3,sigma4]*d[nu4,sigma1]*d[sigma2,
         sigma3] - 1/8*d[nu3,sigma4]*d[nu4,sigma2]*d[sigma1,sigma3] )

       + ss61Ato6 * ( 1/8*e[nu3,nu4,sigma1,sigma2] )

       + ss61Sto6 * (  - 1/8*d[nu3,sigma1]*d[nu4,sigma2] + 1/8*d[nu3,
         sigma2]*d[nu4,sigma1] )

       + ss1A6to6 * (  - 1/8*e[nu3,nu4,sigma3,sigma4] )

       + ss1S6to6 * ( 1/8*d[nu3,sigma3]*d[nu4,sigma4] - 1/8*d[nu3,
         sigma4]*d[nu4,sigma3] )

);

Print[" tt1S6to6Rule loaded."];

 tt1A6to6Rule = (

   + sqr2^(-1)*ss4A4Ato6 * (  - 1/4*e[nu3,nu4,sigma1,sigma3] )

       + sqr2^(-1)*ss4S4Ato6 * (  - 1/4*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         4*d[nu3,sigma3]*d[nu4,sigma1] )

       + sqr2^(-1)*ss4A4Sto6 * ( 1/4*d[nu3,sigma1]*d[nu4,sigma3] - 1/4*
         d[nu3,sigma3]*d[nu4,sigma1] )

       + sqr2^(-1)*ss4S4Sto6 * ( 1/4*e[nu3,nu4,sigma1,sigma3] )

       + sqr2^(-1)*ss66to6 * (  - 1/8*e[nu3,nu4,sigma1,sigma3]*d[sigma2
         ,sigma4] + 1/8*e[nu3,nu4,sigma1,sigma4]*d[sigma2,sigma3] + 1/8
         *e[nu3,nu4,sigma2,sigma3]*d[sigma1,sigma4] - 1/8*e[nu3,nu4,
         sigma2,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*XXND*ss66to9a * ( 1/16*e[nu3,nu4,sigma1,sigma3]*d[
         sigma2,sigma4] - 1/16*e[nu3,nu4,sigma1,sigma4]*d[sigma2,sigma3
         ] - 1/16*e[nu3,nu4,sigma2,sigma3]*d[sigma1,sigma4] + 1/16*e[
         nu3,nu4,sigma2,sigma4]*d[sigma1,sigma3] + 1/32*e[nu3,sigma1,
         sigma2,sigma3]*d[nu4,sigma4] - 1/32*e[nu3,sigma1,sigma2,sigma4
         ]*d[nu4,sigma3] - 1/32*e[nu3,sigma1,sigma3,sigma4]*d[nu4,
         sigma2] + 1/32*e[nu3,sigma2,sigma3,sigma4]*d[nu4,sigma1] - 1/
         32*e[nu4,sigma1,sigma2,sigma3]*d[nu3,sigma4] + 1/32*e[nu4,
         sigma1,sigma2,sigma4]*d[nu3,sigma3] + 1/32*e[nu4,sigma1,sigma3
         ,sigma4]*d[nu3,sigma2] - 1/32*e[nu4,sigma2,sigma3,sigma4]*d[
         nu3,sigma1] )

       + ss61Ato6 * (  - 1/8*d[nu3,sigma1]*d[nu4,sigma2] + 1/8*d[nu3,
         sigma2]*d[nu4,sigma1] )

       + ss61Sto6 * ( 1/8*e[nu3,nu4,sigma1,sigma2] )

       + ss1A6to6 * ( 1/8*d[nu3,sigma3]*d[nu4,sigma4] - 1/8*d[nu3,
         sigma4]*d[nu4,sigma3] )

       + ss1S6to6 * (  - 1/8*e[nu3,nu4,sigma3,sigma4] )

);

Print[" tt1A6to6Rule loaded."];

 tt61Sto6Rule = (

   + sqr2^(-1)*ss4A4Ato6 * (  - 1/4*d[nu1,sigma1]*d[nu2,sigma3] + 1/4*
         d[nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*ss4S4Ato6 * ( 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*ss4A4Sto6 * (  - 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*ss4S4Sto6 * ( 1/4*d[nu1,sigma1]*d[nu2,sigma3] - 1/4*
         d[nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*ss66to6 * ( 1/8*d[nu1,sigma1]*d[nu2,sigma3]*d[sigma2
         ,sigma4] - 1/8*d[nu1,sigma1]*d[nu2,sigma4]*d[sigma2,sigma3] - 
         1/8*d[nu1,sigma2]*d[nu2,sigma3]*d[sigma1,sigma4] + 1/8*d[nu1,
         sigma2]*d[nu2,sigma4]*d[sigma1,sigma3] - 1/8*d[nu1,sigma3]*d[
         nu2,sigma1]*d[sigma2,sigma4] + 1/8*d[nu1,sigma3]*d[nu2,sigma2]
         *d[sigma1,sigma4] + 1/8*d[nu1,sigma4]*d[nu2,sigma1]*d[sigma2,
         sigma3] - 1/8*d[nu1,sigma4]*d[nu2,sigma2]*d[sigma1,sigma3] )

       + ss61Ato6 * (  - 1/8*e[nu1,nu2,sigma1,sigma2] )

       + ss61Sto6 * ( 1/8*d[nu1,sigma1]*d[nu2,sigma2] - 1/8*d[nu1,
         sigma2]*d[nu2,sigma1] )

       + ss1A6to6 * ( 1/8*e[nu1,nu2,sigma3,sigma4] )

       + ss1S6to6 * (  - 1/8*d[nu1,sigma3]*d[nu2,sigma4] + 1/8*d[nu1,
         sigma4]*d[nu2,sigma3] )

);

Print[" tt61Sto6Rule loaded."];

 tt61Ato6Rule = (

   + sqr2^(-1)*ss4A4Ato6 * (  - 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*ss4S4Ato6 * ( 1/4*d[nu1,sigma1]*d[nu2,sigma3] - 1/4*
         d[nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*ss4A4Sto6 * (  - 1/4*d[nu1,sigma1]*d[nu2,sigma3] + 1/
         4*d[nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*ss4S4Sto6 * ( 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*ss66to6 * (  - 1/8*e[nu1,nu2,sigma1,sigma3]*d[sigma2
         ,sigma4] + 1/8*e[nu1,nu2,sigma1,sigma4]*d[sigma2,sigma3] + 1/8
         *e[nu1,nu2,sigma2,sigma3]*d[sigma1,sigma4] - 1/8*e[nu1,nu2,
         sigma2,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*XXND*ss66to9a * ( 1/16*e[nu1,nu2,sigma1,sigma3]*d[
         sigma2,sigma4] - 1/16*e[nu1,nu2,sigma1,sigma4]*d[sigma2,sigma3
         ] - 1/16*e[nu1,nu2,sigma2,sigma3]*d[sigma1,sigma4] + 1/16*e[
         nu1,nu2,sigma2,sigma4]*d[sigma1,sigma3] + 1/32*e[nu1,sigma1,
         sigma2,sigma3]*d[nu2,sigma4] - 1/32*e[nu1,sigma1,sigma2,sigma4
         ]*d[nu2,sigma3] - 1/32*e[nu1,sigma1,sigma3,sigma4]*d[nu2,
         sigma2] + 1/32*e[nu1,sigma2,sigma3,sigma4]*d[nu2,sigma1] - 1/
         32*e[nu2,sigma1,sigma2,sigma3]*d[nu1,sigma4] + 1/32*e[nu2,
         sigma1,sigma2,sigma4]*d[nu1,sigma3] + 1/32*e[nu2,sigma1,sigma3
         ,sigma4]*d[nu1,sigma2] - 1/32*e[nu2,sigma2,sigma3,sigma4]*d[
         nu1,sigma1] )

       + ss61Ato6 * ( 1/8*d[nu1,sigma1]*d[nu2,sigma2] - 1/8*d[nu1,
         sigma2]*d[nu2,sigma1] )

       + ss61Sto6 * (  - 1/8*e[nu1,nu2,sigma1,sigma2] )

       + ss1A6to6 * (  - 1/8*d[nu1,sigma3]*d[nu2,sigma4] + 1/8*d[nu1,
         sigma4]*d[nu2,sigma3] )

       + ss1S6to6 * ( 1/8*e[nu1,nu2,sigma3,sigma4] )

);

Print[" tt61Ato6Rule loaded."];

 tt4S4Sto1Rule = (

   + ss4A4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss4S4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss1A1Ato1 * (  - 1/4*d[nu1,nu3] )

       + ss1S1Sto1 * ( 1/4*d[nu1,nu3] )

);

Print[" tt4S4Sto1Rule loaded."];

 tt4A4Sto1Rule = (

   + ss4S4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss4A4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss1S1Ato1 * (  - 1/4*d[nu1,nu3] )

       + ss1A1Sto1 * ( 1/4*d[nu1,nu3] )

);

Print[" tt4A4Sto1Rule loaded."];

 tt4S4Ato1Rule = (

   + ss4S4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss4A4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss1S1Ato1 * ( 1/4*d[nu1,nu3] )

       + ss1A1Sto1 * (  - 1/4*d[nu1,nu3] )

);

Print[" tt4S4Ato1Rule loaded."];

 tt4A4Ato1Rule = (

   + ss4A4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss4S4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss1A1Ato1 * ( 1/4*d[nu1,nu3] )

       + ss1S1Sto1 * (  - 1/4*d[nu1,nu3] )

);

Print[" tt4A4Ato1Rule loaded."];

 tt4S4Sto6Rule = (

   + sqr2^(-1)*ss61Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*ss61Sto6 * ( 1/4*d[nu1,sigma1]*d[nu3,sigma2] - 1/4*
         d[nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*ss1A6to6 * ( 1/4*e[nu1,nu3,sigma3,sigma4] )

       + sqr2^(-1)*ss1S6to6 * ( 1/4*d[nu1,sigma3]*d[nu3,sigma4] - 1/4*
         d[nu1,sigma4]*d[nu3,sigma3] )

       + ss4S4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + ss4A4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" tt4S4Sto6Rule loaded."];

 tt4A4Sto6Rule = (

   + sqr2^(-1)*ss61Ato6 * (  - 1/4*d[nu1,sigma1]*d[nu3,sigma2] + 1/4*d[
         nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*ss61Sto6 * (  - 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*ss1A6to6 * ( 1/4*d[nu1,sigma3]*d[nu3,sigma4] - 1/4*
         d[nu1,sigma4]*d[nu3,sigma3] )

       + sqr2^(-1)*ss1S6to6 * ( 1/4*e[nu1,nu3,sigma3,sigma4] )

       + ss4A4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + ss4S4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" tt4A4Sto6Rule loaded."];

 tt4S4Ato6Rule = (

   + sqr2^(-1)*ss61Ato6 * ( 1/4*d[nu1,sigma1]*d[nu3,sigma2] - 1/4*d[nu1
         ,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*ss61Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*ss1A6to6 * (  - 1/4*d[nu1,sigma3]*d[nu3,sigma4] + 1/
         4*d[nu1,sigma4]*d[nu3,sigma3] )

       + sqr2^(-1)*ss1S6to6 * (  - 1/4*e[nu1,nu3,sigma3,sigma4] )

       + ss4A4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + ss4S4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" tt4S4Ato6Rule loaded."];

 tt4A4Ato6Rule = (

   + sqr2^(-1)*ss61Ato6 * (  - 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*ss61Sto6 * (  - 1/4*d[nu1,sigma1]*d[nu3,sigma2] + 1/
         4*d[nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*ss1A6to6 * (  - 1/4*e[nu1,nu3,sigma3,sigma4] )

       + sqr2^(-1)*ss1S6to6 * (  - 1/4*d[nu1,sigma3]*d[nu3,sigma4] + 1/
         4*d[nu1,sigma4]*d[nu3,sigma3] )

       + ss4S4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + ss4A4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" tt4A4Ato6Rule loaded."];

 tt4S4Sto9Rule = (

   + ss4A4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss4S4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss66to9b * ( 1/8*d[nu1,nu3]*d[sigma1,sigma3]*d[sigma2,sigma4]
          - 1/8*d[nu1,nu3]*d[sigma1,sigma4]*d[sigma2,sigma3] - 1/8*d[
         nu1,sigma1]*d[nu3,sigma3]*d[sigma2,sigma4] + 1/8*d[nu1,sigma1]
         *d[nu3,sigma4]*d[sigma2,sigma3] + 1/8*d[nu1,sigma2]*d[nu3,
         sigma3]*d[sigma1,sigma4] - 1/8*d[nu1,sigma2]*d[nu3,sigma4]*d[
         sigma1,sigma3] - 1/8*d[nu1,sigma3]*d[nu3,sigma1]*d[sigma2,
         sigma4] + 1/8*d[nu1,sigma3]*d[nu3,sigma2]*d[sigma1,sigma4] + 1/
         8*d[nu1,sigma4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/8*d[nu1,
         sigma4]*d[nu3,sigma2]*d[sigma1,sigma3] )

);

Print[" tt4S4Sto9Rule loaded."];

 tt4A4Sto9Rule = (

   + ss4S4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss4A4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss66to9a * (  - 1/8*e[nu1,sigma1,sigma2,sigma3]*d[nu3,sigma4]
          + 1/8*e[nu1,sigma1,sigma2,sigma4]*d[nu3,sigma3] + 1/8*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,sigma2] - 1/8*e[nu3,sigma2,sigma3,
         sigma4]*d[nu1,sigma1] )

);

Print[" tt4A4Sto9Rule loaded."];

 tt4S4Ato9Rule = (

   + ss4S4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss4A4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss66to9a * ( 1/8*e[nu1,sigma1,sigma2,sigma3]*d[nu3,sigma4] - 1/
         8*e[nu1,sigma1,sigma2,sigma4]*d[nu3,sigma3] - 1/8*e[nu3,sigma1
         ,sigma3,sigma4]*d[nu1,sigma2] + 1/8*e[nu3,sigma2,sigma3,sigma4
         ]*d[nu1,sigma1] )

);

Print[" tt4S4Ato9Rule loaded."];

 tt4A4Ato9Rule = (

   + ss4A4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss4S4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss66to9b * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3]*d[sigma2,
         sigma4] + 1/8*d[nu1,nu3]*d[sigma1,sigma4]*d[sigma2,sigma3] + 1/
         8*d[nu1,sigma1]*d[nu3,sigma3]*d[sigma2,sigma4] - 1/8*d[nu1,
         sigma1]*d[nu3,sigma4]*d[sigma2,sigma3] - 1/8*d[nu1,sigma2]*d[
         nu3,sigma3]*d[sigma1,sigma4] + 1/8*d[nu1,sigma2]*d[nu3,sigma4]
         *d[sigma1,sigma3] + 1/8*d[nu1,sigma3]*d[nu3,sigma1]*d[sigma2,
         sigma4] - 1/8*d[nu1,sigma3]*d[nu3,sigma2]*d[sigma1,sigma4] - 1/
         8*d[nu1,sigma4]*d[nu3,sigma1]*d[sigma2,sigma3] + 1/8*d[nu1,
         sigma4]*d[nu3,sigma2]*d[sigma1,sigma3] )

);

Print[" tt4A4Ato9Rule loaded."];

 tt4S6to4aRule = (

   + sqr2^(-1)*ss4A1Sto4 * (  - 1/4*e[nu1,nu3,nu4,sigma1] )

       + sqr2^(-1)*ss4S1Ato4 * ( 1/4*e[nu1,nu3,nu4,sigma1] )

       + sqr2^(-1)*ss1S4Ato4 * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + sqr2^(-1)*ss1A4Sto4 * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + ss64Ato4b * ( 1/24*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] )

       + ss64Ato4a * (  - 5/288*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3]
          + 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] - 5/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] + 5/288*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu3,nu4,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu3,nu4,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + ss64Sto4a * ( 1/24*d[nu1,sigma1]*d[nu3,sigma2]*d[nu4,sigma3]
          - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/24*d[nu1
         ,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu3,sigma3]*d[nu4,sigma1] + 1/24*d[nu1,sigma3]*d[nu3,sigma1]*
         d[nu4,sigma2] - 1/24*d[nu1,sigma3]*d[nu3,sigma2]*d[nu4,sigma1]
          )

       + ss4A6to4b * ( 1/24*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] )

       + ss4A6to4a * (  - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] - 5/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] + 5/288*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu3,nu4,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu3,nu4,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + ss4S6to4a * (  - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma4
         ] + 1/24*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/24*d[nu1,sigma3]*
         d[nu3,sigma4]*d[nu4,sigma1] - 1/24*d[nu1,sigma4]*d[nu3,sigma1]
         *d[nu4,sigma3] + 1/24*d[nu1,sigma4]*d[nu3,sigma3]*d[nu4,sigma1
         ] )

       + XXND*ss64Ato16 * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3] + 1/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu4,sigma2] - 1/288*e[nu1,nu3,sigma2,sigma3]*
         d[nu4,sigma1] + 7/288*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3]
          - 1/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] + 1/288*e[nu1,
         nu4,sigma2,sigma3]*d[nu3,sigma1] - 5/144*e[nu3,nu4,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/96*e[nu4,sigma1,
         sigma2,sigma3]*d[nu1,nu3] )

       + XXND*ss4A6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4] - 5/288*e[nu1,nu3,
         sigma1,sigma4]*d[nu4,sigma3] - 1/288*e[nu1,nu3,sigma3,sigma4]*
         d[nu4,sigma1] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 1/288*e[nu1,
         nu4,sigma3,sigma4]*d[nu3,sigma1] + 1/36*e[nu3,nu4,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu3,nu4,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/96*e[nu4,sigma1,
         sigma3,sigma4]*d[nu1,nu3] )

);

Print[" tt4S6to4aRule loaded."];

 tt4A6to4aRule = (

   + sqr2^(-1)*ss4A1Ato4 * ( 1/4*e[nu1,nu3,nu4,sigma1] )

       + sqr2^(-1)*ss4S1Sto4 * (  - 1/4*e[nu1,nu3,nu4,sigma1] )

       + sqr2^(-1)*ss1A4Ato4 * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + sqr2^(-1)*ss1S4Sto4 * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + ss64Sto4b * ( 1/24*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] )

       + ss64Ato4a * ( 1/24*d[nu1,sigma1]*d[nu3,sigma2]*d[nu4,sigma3]
          - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/24*d[nu1
         ,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu3,sigma3]*d[nu4,sigma1] + 1/24*d[nu1,sigma3]*d[nu3,sigma1]*
         d[nu4,sigma2] - 1/24*d[nu1,sigma3]*d[nu3,sigma2]*d[nu4,sigma1]
          )

       + ss64Sto4a * (  - 5/288*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3]
          + 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] - 5/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] + 5/288*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu3,nu4,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu3,nu4,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + ss4S6to4b * ( 1/24*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] )

       + ss4A6to4a * (  - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma4
         ] + 1/24*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/24*d[nu1,sigma3]*
         d[nu3,sigma4]*d[nu4,sigma1] - 1/24*d[nu1,sigma4]*d[nu3,sigma1]
         *d[nu4,sigma3] + 1/24*d[nu1,sigma4]*d[nu3,sigma3]*d[nu4,sigma1
         ] )

       + ss4S6to4a * (  - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] - 5/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] + 5/288*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu3,nu4,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu3,nu4,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + XXND*ss64Sto16 * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3] + 1/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu4,sigma2] - 1/288*e[nu1,nu3,sigma2,sigma3]*
         d[nu4,sigma1] + 7/288*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3]
          - 1/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] + 1/288*e[nu1,
         nu4,sigma2,sigma3]*d[nu3,sigma1] - 5/144*e[nu3,nu4,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/96*e[nu4,sigma1,
         sigma2,sigma3]*d[nu1,nu3] )

       + XXND*ss4S6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4] - 5/288*e[nu1,nu3,
         sigma1,sigma4]*d[nu4,sigma3] - 1/288*e[nu1,nu3,sigma3,sigma4]*
         d[nu4,sigma1] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 1/288*e[nu1,
         nu4,sigma3,sigma4]*d[nu3,sigma1] + 1/36*e[nu3,nu4,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu3,nu4,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/96*e[nu4,sigma1,
         sigma3,sigma4]*d[nu1,nu3] )

);

Print[" tt4A6to4aRule loaded."];

 tt4S6to4bRule = (

   + sqr2^(-1)*ss4A1Ato4 * ( 1/4*d[nu1,nu3]*d[nu4,sigma1] - 1/4*d[nu1,
         nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*ss4S1Sto4 * (  - 1/4*d[nu1,nu3]*d[nu4,sigma1] + 1/4*
         d[nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*ss1A4Ato4 * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + sqr2^(-1)*ss1S4Sto4 * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + ss64Sto4b * (  - 1/24*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/24*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/24*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/24*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] )

       + ss64Ato4a * (  - 1/24*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + ss4S6to4b * ( 1/24*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/24*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/24*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/24*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] )

       + ss4A6to4a * (  - 1/24*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" tt4S6to4bRule loaded."];

 tt4A6to4bRule = (

   + sqr2^(-1)*ss4A1Sto4 * (  - 1/4*d[nu1,nu3]*d[nu4,sigma1] + 1/4*d[
         nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*ss4S1Ato4 * ( 1/4*d[nu1,nu3]*d[nu4,sigma1] - 1/4*d[
         nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*ss1S4Ato4 * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + sqr2^(-1)*ss1A4Sto4 * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + ss64Ato4b * (  - 1/24*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/24*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/24*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/24*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] )

       + ss64Sto4a * (  - 1/24*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + ss4A6to4b * ( 1/24*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/24*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/24*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/24*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] )

       + ss4S6to4a * (  - 1/24*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" tt4A6to4bRule loaded."];

 tt4S6to16Rule = (

   + ss64Ato16 * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3] + 1/
         48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 13/144*e[nu1,nu3,
         sigma1,sigma2]*d[nu4,sigma3] - 1/72*e[nu1,nu3,sigma1,sigma3]*
         d[nu4,sigma2] + 1/72*e[nu1,nu3,sigma2,sigma3]*d[nu4,sigma1] + 
         13/144*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3] + 1/72*e[nu1,nu4
         ,sigma1,sigma3]*d[nu3,sigma2] - 1/72*e[nu1,nu4,sigma2,sigma3]*
         d[nu3,sigma1] + 1/18*e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 
         13/144*e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma2] - 13/144*e[nu3,
         nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/48*e[nu3,sigma1,sigma2,
         sigma3]*d[nu1,nu4] - 1/48*e[nu4,sigma1,sigma2,sigma3]*d[nu1,
         nu3] )

       + ss64Sto16 * (  - 1/12*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/12*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/12*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/12*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] + 1/12*d[nu1,sigma1]*d[nu3,sigma2
         ]*d[nu4,sigma3] - 1/12*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,
         sigma2] - 1/12*d[nu1,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         12*d[nu1,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] - 1/6*d[nu1,
         sigma3]*d[nu3,sigma1]*d[nu4,sigma2] + 1/6*d[nu1,sigma3]*d[nu3,
         sigma2]*d[nu4,sigma1] )

       + ss4A6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4]
          + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 1/18*e[nu1,
         nu3,sigma1,sigma3]*d[nu4,sigma4] - 1/18*e[nu1,nu3,sigma1,
         sigma4]*d[nu4,sigma3] - 7/144*e[nu1,nu3,sigma3,sigma4]*d[nu4,
         sigma1] - 1/18*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4] + 1/18*
         e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 7/144*e[nu1,nu4,
         sigma3,sigma4]*d[nu3,sigma1] - 1/144*e[nu3,nu4,sigma1,sigma3]*
         d[nu1,sigma4] + 1/144*e[nu3,nu4,sigma1,sigma4]*d[nu1,sigma3]
          + 5/36*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/48*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/48*e[nu4,sigma1,sigma3,
         sigma4]*d[nu1,nu3] )

       + ss4S6to16 * ( 1/12*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/12*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/12*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/12*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] + 1/6*d[nu1,sigma1]*d[nu3,sigma3]*d[
         nu4,sigma4] - 1/6*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 
         1/12*d[nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/12*d[nu1,
         sigma3]*d[nu3,sigma4]*d[nu4,sigma1] - 1/12*d[nu1,sigma4]*d[nu3
         ,sigma1]*d[nu4,sigma3] + 1/12*d[nu1,sigma4]*d[nu3,sigma3]*d[
         nu4,sigma1] )

       + XXND*ss64Ato4a * ( 1/144*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3
         ] - 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] + 1/144*e[nu1
         ,nu3,sigma2,sigma3]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] + 1/144*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] - 1/144*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1
         ,sigma3]*d[nu1,sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + XXND*ss4A6to4a * ( 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4
         ] - 1/144*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] + 1/144*e[nu1
         ,nu3,sigma3,sigma4]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] + 1/144*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] - 1/144*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/72*e[nu3,nu4,sigma1
         ,sigma4]*d[nu1,sigma3] - 1/72*e[nu3,nu4,sigma3,sigma4]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" tt4S6to16Rule loaded."];

 tt4A6to16Rule = (

   + ss64Ato16 * (  - 1/12*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3] + 
         1/12*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/12*d[nu1,
         nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/12*d[nu1,nu4]*d[nu3,
         sigma2]*d[sigma1,sigma3] + 1/12*d[nu1,sigma1]*d[nu3,sigma2]*d[
         nu4,sigma3] - 1/12*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma2]
          - 1/12*d[nu1,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/12*d[nu1
         ,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] - 1/6*d[nu1,sigma3]*d[nu3
         ,sigma1]*d[nu4,sigma2] + 1/6*d[nu1,sigma3]*d[nu3,sigma2]*d[nu4
         ,sigma1] )

       + ss64Sto16 * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3]
          + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 13/144*e[nu1,
         nu3,sigma1,sigma2]*d[nu4,sigma3] - 1/72*e[nu1,nu3,sigma1,
         sigma3]*d[nu4,sigma2] + 1/72*e[nu1,nu3,sigma2,sigma3]*d[nu4,
         sigma1] + 13/144*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3] + 1/72
         *e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] - 1/72*e[nu1,nu4,
         sigma2,sigma3]*d[nu3,sigma1] + 1/18*e[nu3,nu4,sigma1,sigma2]*
         d[nu1,sigma3] + 13/144*e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma2]
          - 13/144*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/48*e[nu3,
         sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*e[nu4,sigma1,sigma2,
         sigma3]*d[nu1,nu3] )

       + ss4A6to16 * ( 1/12*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/12*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/12*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/12*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] + 1/6*d[nu1,sigma1]*d[nu3,sigma3]*d[
         nu4,sigma4] - 1/6*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 
         1/12*d[nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/12*d[nu1,
         sigma3]*d[nu3,sigma4]*d[nu4,sigma1] - 1/12*d[nu1,sigma4]*d[nu3
         ,sigma1]*d[nu4,sigma3] + 1/12*d[nu1,sigma4]*d[nu3,sigma3]*d[
         nu4,sigma1] )

       + ss4S6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4]
          + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 1/18*e[nu1,
         nu3,sigma1,sigma3]*d[nu4,sigma4] - 1/18*e[nu1,nu3,sigma1,
         sigma4]*d[nu4,sigma3] - 7/144*e[nu1,nu3,sigma3,sigma4]*d[nu4,
         sigma1] - 1/18*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4] + 1/18*
         e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 7/144*e[nu1,nu4,
         sigma3,sigma4]*d[nu3,sigma1] - 1/144*e[nu3,nu4,sigma1,sigma3]*
         d[nu1,sigma4] + 1/144*e[nu3,nu4,sigma1,sigma4]*d[nu1,sigma3]
          + 5/36*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/48*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/48*e[nu4,sigma1,sigma3,
         sigma4]*d[nu1,nu3] )

       + XXND*ss64Sto4a * ( 1/144*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3
         ] - 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] + 1/144*e[nu1
         ,nu3,sigma2,sigma3]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] + 1/144*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] - 1/144*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1
         ,sigma3]*d[nu1,sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + XXND*ss4S6to4a * ( 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4
         ] - 1/144*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] + 1/144*e[nu1
         ,nu3,sigma3,sigma4]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] + 1/144*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] - 1/144*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/72*e[nu3,nu4,sigma1
         ,sigma4]*d[nu1,sigma3] - 1/72*e[nu3,nu4,sigma3,sigma4]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" tt4A6to16Rule loaded."];

 tt64Sto4aRule = (

   + sqr2^(-1)*ss4A1Sto4 * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*ss4S1Ato4 * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*ss1S4Ato4 * ( 1/4*e[nu1,nu2,nu3,sigma3] )

       + sqr2^(-1)*ss1A4Sto4 * (  - 1/4*e[nu1,nu2,nu3,sigma3] )

       + ss64Ato4b * ( 1/24*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] )

       + ss64Ato4a * (  - 5/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3]
          + 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 5/288*e[nu1,
         nu2,sigma2,sigma3]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma2]*d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,
         sigma2] + 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu2,nu3,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu2,nu3,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + ss64Sto4a * (  - 1/24*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3
         ] + 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma2] + 1/24*d[
         nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/24*d[nu1,sigma2]*
         d[nu2,sigma3]*d[nu3,sigma1] - 1/24*d[nu1,sigma3]*d[nu2,sigma1]
         *d[nu3,sigma2] + 1/24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma1
         ] )

       + ss4A6to4b * ( 1/24*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] )

       + ss4A6to4a * (  - 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 5/288*e[nu1,
         nu2,sigma3,sigma4]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma3]*d[nu2,sigma4] - 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,
         sigma3] + 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu2,nu3,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

       + ss4S6to4a * ( 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4]
          - 1/24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma3] - 1/24*d[nu1
         ,sigma3]*d[nu2,sigma1]*d[nu3,sigma4] + 1/24*d[nu1,sigma3]*d[
         nu2,sigma4]*d[nu3,sigma1] + 1/24*d[nu1,sigma4]*d[nu2,sigma1]*
         d[nu3,sigma3] - 1/24*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]
          )

       + XXND*ss64Ato16 * (  - 1/48*e[nu1,nu2,nu3,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3] + 1/288*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma2] - 1/288*e[nu1,nu2,sigma2,sigma3]*
         d[nu3,sigma1] + 7/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3]
          - 1/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma2] + 1/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu2,sigma1] - 5/144*e[nu2,nu3,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*e[nu3,sigma1,
         sigma2,sigma3]*d[nu1,nu2] )

       + XXND*ss4A6to16 * (  - 1/48*e[nu1,nu2,nu3,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu2,
         sigma1,sigma4]*d[nu3,sigma3] - 1/288*e[nu1,nu2,sigma3,sigma4]*
         d[nu3,sigma1] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,sigma3] + 1/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu2,sigma1] + 1/36*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu2,nu3,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 1/96*e[nu3,sigma1,
         sigma3,sigma4]*d[nu1,nu2] )

);

Print[" tt64Sto4aRule loaded."];

 tt64Ato4aRule = (

   + sqr2^(-1)*ss4A1Ato4 * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*ss4S1Sto4 * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*ss1A4Ato4 * (  - 1/4*e[nu1,nu2,nu3,sigma3] )

       + sqr2^(-1)*ss1S4Sto4 * ( 1/4*e[nu1,nu2,nu3,sigma3] )

       + ss64Sto4b * ( 1/24*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] )

       + ss64Ato4a * (  - 1/24*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3
         ] + 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma2] + 1/24*d[
         nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/24*d[nu1,sigma2]*
         d[nu2,sigma3]*d[nu3,sigma1] - 1/24*d[nu1,sigma3]*d[nu2,sigma1]
         *d[nu3,sigma2] + 1/24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma1
         ] )

       + ss64Sto4a * (  - 5/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3]
          + 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 5/288*e[nu1,
         nu2,sigma2,sigma3]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma2]*d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,
         sigma2] + 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu2,nu3,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu2,nu3,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + ss4S6to4b * ( 1/24*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] )

       + ss4A6to4a * ( 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4]
          - 1/24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma3] - 1/24*d[nu1
         ,sigma3]*d[nu2,sigma1]*d[nu3,sigma4] + 1/24*d[nu1,sigma3]*d[
         nu2,sigma4]*d[nu3,sigma1] + 1/24*d[nu1,sigma4]*d[nu2,sigma1]*
         d[nu3,sigma3] - 1/24*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]
          )

       + ss4S6to4a * (  - 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 5/288*e[nu1,
         nu2,sigma3,sigma4]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma3]*d[nu2,sigma4] - 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,
         sigma3] + 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu2,nu3,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

       + XXND*ss64Sto16 * (  - 1/48*e[nu1,nu2,nu3,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3] + 1/288*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma2] - 1/288*e[nu1,nu2,sigma2,sigma3]*
         d[nu3,sigma1] + 7/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3]
          - 1/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma2] + 1/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu2,sigma1] - 5/144*e[nu2,nu3,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*e[nu3,sigma1,
         sigma2,sigma3]*d[nu1,nu2] )

       + XXND*ss4S6to16 * (  - 1/48*e[nu1,nu2,nu3,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu2,
         sigma1,sigma4]*d[nu3,sigma3] - 1/288*e[nu1,nu2,sigma3,sigma4]*
         d[nu3,sigma1] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,sigma3] + 1/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu2,sigma1] + 1/36*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu2,nu3,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 1/96*e[nu3,sigma1,
         sigma3,sigma4]*d[nu1,nu2] )

);

Print[" tt64Ato4aRule loaded."];

 tt64Sto4bRule = (

   + sqr2^(-1)*ss4A1Ato4 * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*d[
         nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*ss4S1Sto4 * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*
         d[nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*ss1A4Ato4 * (  - 1/4*d[nu1,nu3]*d[nu2,sigma3] + 1/4*
         d[nu1,sigma3]*d[nu2,nu3] )

       + sqr2^(-1)*ss1S4Sto4 * ( 1/4*d[nu1,nu3]*d[nu2,sigma3] - 1/4*d[
         nu1,sigma3]*d[nu2,nu3] )

       + ss64Sto4b * ( 1/24*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3]
          - 1/24*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/24*d[nu1
         ,sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu2,nu3]*d[sigma1,sigma3] )

       + ss64Ato4a * (  - 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + ss4S6to4b * (  - 1/24*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/24*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu2,nu3]*d[sigma1,sigma4] - 1/24*d[nu1,sigma4]*
         d[nu2,nu3]*d[sigma1,sigma3] )

       + ss4A6to4a * (  - 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" tt64Sto4bRule loaded."];

 tt64Ato4bRule = (

   + sqr2^(-1)*ss4A1Sto4 * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*d[
         nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*ss4S1Ato4 * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*
         d[nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*ss1S4Ato4 * ( 1/4*d[nu1,nu3]*d[nu2,sigma3] - 1/4*d[
         nu1,sigma3]*d[nu2,nu3] )

       + sqr2^(-1)*ss1A4Sto4 * (  - 1/4*d[nu1,nu3]*d[nu2,sigma3] + 1/4*
         d[nu1,sigma3]*d[nu2,nu3] )

       + ss64Ato4b * ( 1/24*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3]
          - 1/24*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/24*d[nu1
         ,sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu2,nu3]*d[sigma1,sigma3] )

       + ss64Sto4a * (  - 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + ss4A6to4b * (  - 1/24*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/24*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu2,nu3]*d[sigma1,sigma4] - 1/24*d[nu1,sigma4]*
         d[nu2,nu3]*d[sigma1,sigma3] )

       + ss4S6to4a * (  - 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" tt64Ato4bRule loaded."];

 tt64Sto16Rule = (

   + ss64Ato16 * ( 1/96*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/96*
         e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] + 37/288*e[nu1,nu2,
         sigma1,sigma2]*d[nu3,sigma3] + 7/144*e[nu1,nu2,sigma1,sigma3]*
         d[nu3,sigma2] - 7/144*e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1]
          + 11/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3] + 5/144*e[nu1
         ,nu3,sigma1,sigma3]*d[nu2,sigma2] - 5/144*e[nu1,nu3,sigma2,
         sigma3]*d[nu2,sigma1] - 1/36*e[nu2,nu3,sigma1,sigma2]*d[nu1,
         sigma3] - 13/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma2] + 13/
         288*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] - 1/96*e[nu2,sigma1
         ,sigma2,sigma3]*d[nu1,nu3] + 1/96*e[nu3,sigma1,sigma2,sigma3]*
         d[nu1,nu2] )

       + ss64Sto16 * ( 1/12*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3]
          - 1/12*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/12*d[nu1
         ,sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/6*d[nu1,sigma1]*d[nu2
         ,sigma2]*d[nu3,sigma3] + 1/12*d[nu1,sigma1]*d[nu2,sigma3]*d[
         nu3,sigma2] + 1/12*d[nu1,sigma2]*d[nu2,nu3]*d[sigma1,sigma3]
          - 1/6*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/12*d[nu1,
         sigma2]*d[nu2,sigma3]*d[nu3,sigma1] - 1/12*d[nu1,sigma3]*d[nu2
         ,sigma1]*d[nu3,sigma2] + 1/12*d[nu1,sigma3]*d[nu2,sigma2]*d[
         nu3,sigma1] )

       + ss4A6to16 * ( 1/96*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         96*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] - 5/72*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma4] + 5/72*e[nu1,nu2,sigma1,sigma4]*
         d[nu3,sigma3] + 31/288*e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1]
          - 1/72*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4] + 1/72*e[nu1,
         nu3,sigma1,sigma4]*d[nu2,sigma3] + 17/288*e[nu1,nu3,sigma3,
         sigma4]*d[nu2,sigma1] + 1/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma4] - 1/288*e[nu2,nu3,sigma1,sigma4]*d[nu1,sigma3] - 5/72*
         e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] + 1/96*e[nu2,sigma1,
         sigma3,sigma4]*d[nu1,nu3] - 1/96*e[nu3,sigma1,sigma3,sigma4]*
         d[nu1,nu2] )

       + ss4S6to16 * (  - 1/12*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/12*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/12*d[
         nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4] - 1/12*d[nu1,sigma1]*
         d[nu2,sigma4]*d[nu3,sigma3] + 1/12*d[nu1,sigma3]*d[nu2,nu3]*d[
         sigma1,sigma4] - 1/12*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma4
         ] - 1/6*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1] - 1/12*d[nu1
         ,sigma4]*d[nu2,nu3]*d[sigma1,sigma3] + 1/12*d[nu1,sigma4]*d[
         nu2,sigma1]*d[nu3,sigma3] + 1/6*d[nu1,sigma4]*d[nu2,sigma3]*d[
         nu3,sigma1] )

       + XXND*ss64Ato4a * (  - 7/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,
         sigma3] + 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 7/288
         *e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma2]*d[nu2,sigma3] + 5/288*e[nu1,nu3,sigma1,sigma3]*
         d[nu2,sigma2] - 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma2]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma2] + 1/144*e[nu2,nu3,sigma2,sigma3]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + XXND*ss4A6to4a * (  - 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,
         sigma4] + 7/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 7/288
         *e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu2,sigma4] + 5/288*e[nu1,nu3,sigma1,sigma4]*
         d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma3]*d[nu1,sigma4] - 1/144*e[nu2,nu3,sigma1,
         sigma4]*d[nu1,sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

);

Print[" tt64Sto16Rule loaded."];

 tt64Ato16Rule = (

   + ss64Ato16 * ( 1/12*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3] - 1/
         12*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/12*d[nu1,
         sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/6*d[nu1,sigma1]*d[nu2,
         sigma2]*d[nu3,sigma3] + 1/12*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3
         ,sigma2] + 1/12*d[nu1,sigma2]*d[nu2,nu3]*d[sigma1,sigma3] - 1/
         6*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/12*d[nu1,
         sigma2]*d[nu2,sigma3]*d[nu3,sigma1] - 1/12*d[nu1,sigma3]*d[nu2
         ,sigma1]*d[nu3,sigma2] + 1/12*d[nu1,sigma3]*d[nu2,sigma2]*d[
         nu3,sigma1] )

       + ss64Sto16 * ( 1/96*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/
         96*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] + 37/288*e[nu1,nu2,
         sigma1,sigma2]*d[nu3,sigma3] + 7/144*e[nu1,nu2,sigma1,sigma3]*
         d[nu3,sigma2] - 7/144*e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1]
          + 11/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3] + 5/144*e[nu1
         ,nu3,sigma1,sigma3]*d[nu2,sigma2] - 5/144*e[nu1,nu3,sigma2,
         sigma3]*d[nu2,sigma1] - 1/36*e[nu2,nu3,sigma1,sigma2]*d[nu1,
         sigma3] - 13/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma2] + 13/
         288*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] - 1/96*e[nu2,sigma1
         ,sigma2,sigma3]*d[nu1,nu3] + 1/96*e[nu3,sigma1,sigma2,sigma3]*
         d[nu1,nu2] )

       + ss4A6to16 * (  - 1/12*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/12*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/12*d[
         nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4] - 1/12*d[nu1,sigma1]*
         d[nu2,sigma4]*d[nu3,sigma3] + 1/12*d[nu1,sigma3]*d[nu2,nu3]*d[
         sigma1,sigma4] - 1/12*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma4
         ] - 1/6*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1] - 1/12*d[nu1
         ,sigma4]*d[nu2,nu3]*d[sigma1,sigma3] + 1/12*d[nu1,sigma4]*d[
         nu2,sigma1]*d[nu3,sigma3] + 1/6*d[nu1,sigma4]*d[nu2,sigma3]*d[
         nu3,sigma1] )

       + ss4S6to16 * ( 1/96*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         96*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] - 5/72*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma4] + 5/72*e[nu1,nu2,sigma1,sigma4]*
         d[nu3,sigma3] + 31/288*e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1]
          - 1/72*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4] + 1/72*e[nu1,
         nu3,sigma1,sigma4]*d[nu2,sigma3] + 17/288*e[nu1,nu3,sigma3,
         sigma4]*d[nu2,sigma1] + 1/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma4] - 1/288*e[nu2,nu3,sigma1,sigma4]*d[nu1,sigma3] - 5/72*
         e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] + 1/96*e[nu2,sigma1,
         sigma3,sigma4]*d[nu1,nu3] - 1/96*e[nu3,sigma1,sigma3,sigma4]*
         d[nu1,nu2] )

       + XXND*ss64Sto4a * (  - 7/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,
         sigma3] + 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 7/288
         *e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma2]*d[nu2,sigma3] + 5/288*e[nu1,nu3,sigma1,sigma3]*
         d[nu2,sigma2] - 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma2]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma2] + 1/144*e[nu2,nu3,sigma2,sigma3]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + XXND*ss4S6to4a * (  - 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,
         sigma4] + 7/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 7/288
         *e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu2,sigma4] + 5/288*e[nu1,nu3,sigma1,sigma4]*
         d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma3]*d[nu1,sigma4] - 1/144*e[nu2,nu3,sigma1,
         sigma4]*d[nu1,sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

);

Print[" tt64Ato16Rule loaded."];

 tt66to1aRule = (

   + ss1S1Ato1 * (  - 1/8*e[nu1,nu2,nu3,nu4] )

       + ss1A1Sto1 * (  - 1/8*e[nu1,nu2,nu3,nu4] )

       + ss66to1a * (  - 1/48*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3]
         *d[nu4,sigma4] + 1/48*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma4
         ]*d[nu4,sigma3] + 1/48*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,
         sigma2]*d[nu4,sigma4] - 1/48*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3
         ,sigma4]*d[nu4,sigma2] - 1/48*d[nu1,sigma1]*d[nu2,sigma4]*d[
         nu3,sigma2]*d[nu4,sigma3] + 1/48*d[nu1,sigma1]*d[nu2,sigma4]*
         d[nu3,sigma3]*d[nu4,sigma2] + 1/48*d[nu1,sigma2]*d[nu2,sigma1]
         *d[nu3,sigma3]*d[nu4,sigma4] - 1/48*d[nu1,sigma2]*d[nu2,sigma1
         ]*d[nu3,sigma4]*d[nu4,sigma3] - 1/48*d[nu1,sigma2]*d[nu2,
         sigma3]*d[nu3,sigma1]*d[nu4,sigma4] + 1/48*d[nu1,sigma2]*d[nu2
         ,sigma3]*d[nu3,sigma4]*d[nu4,sigma1] + 1/48*d[nu1,sigma2]*d[
         nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma3] - 1/48*d[nu1,sigma2]*
         d[nu2,sigma4]*d[nu3,sigma3]*d[nu4,sigma1] - 1/48*d[nu1,sigma3]
         *d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma4] + 1/48*d[nu1,sigma3
         ]*d[nu2,sigma1]*d[nu3,sigma4]*d[nu4,sigma2] + 1/48*d[nu1,
         sigma3]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma4] - 1/48*d[nu1
         ,sigma3]*d[nu2,sigma2]*d[nu3,sigma4]*d[nu4,sigma1] - 1/48*d[
         nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma2] + 1/48*
         d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma2]*d[nu4,sigma1] + 1/48
         *d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma3] - 1/
         48*d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/
         48*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         48*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] + 1/
         48*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]*d[nu4,sigma2] - 1/
         48*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma2]*d[nu4,sigma1] )

);

Print[" tt66to1aRule loaded."];

 tt66to1bRule = (

   + ss1A1Ato1 * ( 1/8*d[nu1,nu3]*d[nu2,nu4] - 1/8*d[nu1,nu4]*d[nu2,nu3
         ] )

       + ss1S1Sto1 * ( 1/8*d[nu1,nu3]*d[nu2,nu4] - 1/8*d[nu1,nu4]*d[nu2
         ,nu3] )

       + ss66to1b * (  - 1/48*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3]*d[
         sigma2,sigma4] + 1/48*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma4]*
         d[sigma2,sigma3] + 1/48*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,sigma3]
         *d[sigma2,sigma4] - 1/48*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,sigma4
         ]*d[sigma2,sigma3] )

);

Print[" tt66to1bRule loaded."];

 tt66to6Rule = (

   + sqr2^(-1)*ss61Ato6 * (  - 1/8*e[nu1,nu3,sigma1,sigma2]*d[nu2,nu4]
          + 1/8*e[nu1,nu4,sigma1,sigma2]*d[nu2,nu3] + 1/8*e[nu2,nu3,
         sigma1,sigma2]*d[nu1,nu4] - 1/8*e[nu2,nu4,sigma1,sigma2]*d[nu1
         ,nu3] )

       + sqr2^(-1)*ss61Sto6 * ( 1/8*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,
         sigma2] - 1/8*d[nu1,nu3]*d[nu2,sigma2]*d[nu4,sigma1] - 1/8*d[
         nu1,nu4]*d[nu2,sigma1]*d[nu3,sigma2] + 1/8*d[nu1,nu4]*d[nu2,
         sigma2]*d[nu3,sigma1] - 1/8*d[nu1,sigma1]*d[nu2,nu3]*d[nu4,
         sigma2] + 1/8*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,sigma2] + 1/8*d[
         nu1,sigma2]*d[nu2,nu3]*d[nu4,sigma1] - 1/8*d[nu1,sigma2]*d[nu2
         ,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*ss1A6to6 * (  - 1/8*e[nu1,nu3,sigma3,sigma4]*d[nu2,
         nu4] + 1/8*e[nu1,nu4,sigma3,sigma4]*d[nu2,nu3] + 1/8*e[nu2,nu3
         ,sigma3,sigma4]*d[nu1,nu4] - 1/8*e[nu2,nu4,sigma3,sigma4]*d[
         nu1,nu3] )

       + sqr2^(-1)*ss1S6to6 * ( 1/8*d[nu1,nu3]*d[nu2,sigma3]*d[nu4,
         sigma4] - 1/8*d[nu1,nu3]*d[nu2,sigma4]*d[nu4,sigma3] - 1/8*d[
         nu1,nu4]*d[nu2,sigma3]*d[nu3,sigma4] + 1/8*d[nu1,nu4]*d[nu2,
         sigma4]*d[nu3,sigma3] - 1/8*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,
         sigma4] + 1/8*d[nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma4] + 1/8*d[
         nu1,sigma4]*d[nu2,nu3]*d[nu4,sigma3] - 1/8*d[nu1,sigma4]*d[nu2
         ,nu4]*d[nu3,sigma3] )

);

Print[" tt66to6Rule loaded."];

 tt66to9aRule = (

   + sqr2^(-1)*XXND*ss61Ato6 * (  - 1/16*e[nu1,nu2,nu3,sigma1]*d[nu4,
         sigma2] + 1/16*e[nu1,nu2,nu3,sigma2]*d[nu4,sigma1] + 1/16*e[
         nu1,nu2,nu4,sigma1]*d[nu3,sigma2] - 1/16*e[nu1,nu2,nu4,sigma2]
         *d[nu3,sigma1] + 1/32*e[nu1,nu3,nu4,sigma1]*d[nu2,sigma2] - 1/
         32*e[nu1,nu3,nu4,sigma2]*d[nu2,sigma1] + 3/32*e[nu1,nu3,sigma1
         ,sigma2]*d[nu2,nu4] - 3/32*e[nu1,nu4,sigma1,sigma2]*d[nu2,nu3]
          - 1/32*e[nu2,nu3,nu4,sigma1]*d[nu1,sigma2] + 1/32*e[nu2,nu3,
         nu4,sigma2]*d[nu1,sigma1] - 3/32*e[nu2,nu3,sigma1,sigma2]*d[
         nu1,nu4] + 3/32*e[nu2,nu4,sigma1,sigma2]*d[nu1,nu3] )

       + sqr2^(-1)*XXND*ss1A6to6 * (  - 1/16*e[nu1,nu2,nu3,sigma3]*d[
         nu4,sigma4] + 1/16*e[nu1,nu2,nu3,sigma4]*d[nu4,sigma3] + 1/16*
         e[nu1,nu2,nu4,sigma3]*d[nu3,sigma4] - 1/16*e[nu1,nu2,nu4,
         sigma4]*d[nu3,sigma3] + 1/32*e[nu1,nu3,nu4,sigma3]*d[nu2,
         sigma4] - 1/32*e[nu1,nu3,nu4,sigma4]*d[nu2,sigma3] + 3/32*e[
         nu1,nu3,sigma3,sigma4]*d[nu2,nu4] - 3/32*e[nu1,nu4,sigma3,
         sigma4]*d[nu2,nu3] - 1/32*e[nu2,nu3,nu4,sigma3]*d[nu1,sigma4]
          + 1/32*e[nu2,nu3,nu4,sigma4]*d[nu1,sigma3] - 3/32*e[nu2,nu3,
         sigma3,sigma4]*d[nu1,nu4] + 3/32*e[nu2,nu4,sigma3,sigma4]*d[
         nu1,nu3] )

       + ss4S4Ato9 * (  - 1/16*e[nu1,nu2,nu3,sigma1]*d[nu4,sigma3] - 1/
         16*e[nu1,nu2,nu3,sigma3]*d[nu4,sigma1] + 1/16*e[nu1,nu2,nu4,
         sigma1]*d[nu3,sigma3] + 1/16*e[nu1,nu2,nu4,sigma3]*d[nu3,
         sigma1] + 1/16*e[nu1,nu3,nu4,sigma1]*d[nu2,sigma3] + 1/16*e[
         nu1,nu3,nu4,sigma3]*d[nu2,sigma1] - 1/16*e[nu2,nu3,nu4,sigma1]
         *d[nu1,sigma3] - 1/16*e[nu2,nu3,nu4,sigma3]*d[nu1,sigma1] )

       + ss4A4Sto9 * ( 1/16*e[nu1,nu2,nu3,sigma1]*d[nu4,sigma3] + 1/16*
         e[nu1,nu2,nu3,sigma3]*d[nu4,sigma1] - 1/16*e[nu1,nu2,nu4,
         sigma1]*d[nu3,sigma3] - 1/16*e[nu1,nu2,nu4,sigma3]*d[nu3,
         sigma1] - 1/16*e[nu1,nu3,nu4,sigma1]*d[nu2,sigma3] - 1/16*e[
         nu1,nu3,nu4,sigma3]*d[nu2,sigma1] + 1/16*e[nu2,nu3,nu4,sigma1]
         *d[nu1,sigma3] + 1/16*e[nu2,nu3,nu4,sigma3]*d[nu1,sigma1] )

);

Print[" tt66to9aRule loaded."];

 tt66to9bRule = (

   + ss4A4Ato9 * (  - 1/8*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3] + 1/8*
         d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma3] + 1/8*d[nu1,nu3]*d[nu2,
         sigma3]*d[nu4,sigma1] + 1/8*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,
         sigma3] - 1/8*d[nu1,nu4]*d[nu2,sigma1]*d[nu3,sigma3] - 1/8*d[
         nu1,nu4]*d[nu2,sigma3]*d[nu3,sigma1] - 1/8*d[nu1,sigma1]*d[nu2
         ,nu3]*d[nu4,sigma3] + 1/8*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,
         sigma3] - 1/8*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma1] + 1/8*d[
         nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma1] )

       + ss4S4Sto9 * ( 1/8*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3] - 1/8
         *d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma3] - 1/8*d[nu1,nu3]*d[nu2
         ,sigma3]*d[nu4,sigma1] - 1/8*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,
         sigma3] + 1/8*d[nu1,nu4]*d[nu2,sigma1]*d[nu3,sigma3] + 1/8*d[
         nu1,nu4]*d[nu2,sigma3]*d[nu3,sigma1] + 1/8*d[nu1,sigma1]*d[nu2
         ,nu3]*d[nu4,sigma3] - 1/8*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,
         sigma3] + 1/8*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma1] - 1/8*d[
         nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma1] )

);

Print[" tt66to9bRule loaded."];

 tt66to10Rule = (

   + ss66to10 * ( 1/12*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3]*d[sigma2,
         sigma4] - 1/12*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma4]*d[sigma2
         ,sigma3] - 1/16*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma3]*d[
         sigma2,sigma4] + 1/16*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma4]*
         d[sigma2,sigma3] + 1/16*d[nu1,nu3]*d[nu2,sigma2]*d[nu4,sigma3]
         *d[sigma1,sigma4] - 1/16*d[nu1,nu3]*d[nu2,sigma2]*d[nu4,sigma4
         ]*d[sigma1,sigma3] - 1/16*d[nu1,nu3]*d[nu2,sigma3]*d[nu4,
         sigma1]*d[sigma2,sigma4] + 1/16*d[nu1,nu3]*d[nu2,sigma3]*d[nu4
         ,sigma2]*d[sigma1,sigma4] + 1/16*d[nu1,nu3]*d[nu2,sigma4]*d[
         nu4,sigma1]*d[sigma2,sigma3] - 1/16*d[nu1,nu3]*d[nu2,sigma4]*
         d[nu4,sigma2]*d[sigma1,sigma3] - 1/12*d[nu1,nu4]*d[nu2,nu3]*d[
         sigma1,sigma3]*d[sigma2,sigma4] + 1/12*d[nu1,nu4]*d[nu2,nu3]*
         d[sigma1,sigma4]*d[sigma2,sigma3] + 1/16*d[nu1,nu4]*d[nu2,
         sigma1]*d[nu3,sigma3]*d[sigma2,sigma4] - 1/16*d[nu1,nu4]*d[nu2
         ,sigma1]*d[nu3,sigma4]*d[sigma2,sigma3] - 1/16*d[nu1,nu4]*d[
         nu2,sigma2]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/16*d[nu1,nu4]*
         d[nu2,sigma2]*d[nu3,sigma4]*d[sigma1,sigma3] + 1/16*d[nu1,nu4]
         *d[nu2,sigma3]*d[nu3,sigma1]*d[sigma2,sigma4] - 1/16*d[nu1,nu4
         ]*d[nu2,sigma3]*d[nu3,sigma2]*d[sigma1,sigma4] - 1/16*d[nu1,
         nu4]*d[nu2,sigma4]*d[nu3,sigma1]*d[sigma2,sigma3] + 1/16*d[nu1
         ,nu4]*d[nu2,sigma4]*d[nu3,sigma2]*d[sigma1,sigma3] + 1/16*d[
         nu1,sigma1]*d[nu2,nu3]*d[nu4,sigma3]*d[sigma2,sigma4] - 1/16*
         d[nu1,sigma1]*d[nu2,nu3]*d[nu4,sigma4]*d[sigma2,sigma3] - 1/16
         *d[nu1,sigma1]*d[nu2,nu4]*d[nu3,sigma3]*d[sigma2,sigma4] + 1/
         16*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,sigma4]*d[sigma2,sigma3] + 1/
         12*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3]*d[nu4,sigma4] - 1/
         12*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma4]*d[nu4,sigma3] + 1/
         24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma2]*d[nu4,sigma4] - 1/
         24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4]*d[nu4,sigma2] - 1/
         24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma2]*d[nu4,sigma3] + 1/
         24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma3]*d[nu4,sigma2] - 1/
         16*d[nu1,sigma2]*d[nu2,nu3]*d[nu4,sigma3]*d[sigma1,sigma4] + 1/
         16*d[nu1,sigma2]*d[nu2,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] + 1/
         16*d[nu1,sigma2]*d[nu2,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] - 1/
         16*d[nu1,sigma2]*d[nu2,nu4]*d[nu3,sigma4]*d[sigma1,sigma3] - 1/
         12*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3]*d[nu4,sigma4] + 1/
         12*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] - 1/
         24*d[nu1,sigma2]*d[nu2,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] + 1/
         24*d[nu1,sigma2]*d[nu2,sigma3]*d[nu3,sigma4]*d[nu4,sigma1] + 1/
         24*d[nu1,sigma2]*d[nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma3] - 1/
         24*d[nu1,sigma2]*d[nu2,sigma4]*d[nu3,sigma3]*d[nu4,sigma1] + 1/
         16*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma1]*d[sigma2,sigma4] - 1/
         16*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma2]*d[sigma1,sigma4] - 1/
         16*d[nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma1]*d[sigma2,sigma4] + 1/
         16*d[nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma2]*d[sigma1,sigma4] - 1/
         24*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma4] + 1/
         24*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma4]*d[nu4,sigma2] + 1/
         24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma4] - 1/
         24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma4]*d[nu4,sigma1] + 1/
         12*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma2] - 1/
         12*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma2]*d[nu4,sigma1] - 1/
         16*d[nu1,sigma4]*d[nu2,nu3]*d[nu4,sigma1]*d[sigma2,sigma3] + 1/
         16*d[nu1,sigma4]*d[nu2,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/
         16*d[nu1,sigma4]*d[nu2,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/
         16*d[nu1,sigma4]*d[nu2,nu4]*d[nu3,sigma2]*d[sigma1,sigma3] + 1/
         24*d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma3] - 1/
         24*d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/
         24*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         24*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] - 1/
         12*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]*d[nu4,sigma2] + 1/
         12*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma2]*d[nu4,sigma1] )

);

Print[" tt66to10Rule loaded."];

 ssbar1S1Sto1Rule = (

   + tt4A4Ato1 * (  - 1/4*d[nu1,nu3] )

       + tt4S4Sto1 * ( 1/4*d[nu1,nu3] )

       + tt1A1Ato1 * ( 1/4 )

       + tt1S1Sto1 * ( 1/4 )

       + tt66to1b * ( 1/8*d[nu1,nu3]*d[nu2,nu4] - 1/8*d[nu1,nu4]*d[nu2,
         nu3] )

);

Print[" ssbar1S1Sto1Rule loaded."];

 ssbar1A1Sto1Rule = (

   + tt4S4Ato1 * (  - 1/4*d[nu1,nu3] )

       + tt4A4Sto1 * ( 1/4*d[nu1,nu3] )

       + tt1S1Ato1 * ( 1/4 )

       + tt1A1Sto1 * ( 1/4 )

       + tt66to1a * (  - 1/8*e[nu1,nu2,nu3,nu4] )

);

Print[" ssbar1A1Sto1Rule loaded."];

 ssbar1S1Ato1Rule = (

   + tt4S4Ato1 * ( 1/4*d[nu1,nu3] )

       + tt4A4Sto1 * (  - 1/4*d[nu1,nu3] )

       + tt1S1Ato1 * ( 1/4 )

       + tt1A1Sto1 * ( 1/4 )

       + tt66to1a * (  - 1/8*e[nu1,nu2,nu3,nu4] )

);

Print[" ssbar1S1Ato1Rule loaded."];

 ssbar1A1Ato1Rule = (

   + tt4A4Ato1 * ( 1/4*d[nu1,nu3] )

       + tt4S4Sto1 * (  - 1/4*d[nu1,nu3] )

       + tt1A1Ato1 * ( 1/4 )

       + tt1S1Sto1 * ( 1/4 )

       + tt66to1b * ( 1/8*d[nu1,nu3]*d[nu2,nu4] - 1/8*d[nu1,nu4]*d[nu2,
         nu3] )

);

Print[" ssbar1A1Ato1Rule loaded."];

 ssbar1S4Sto4Rule = (

   + sqr2^(-1)*tt64Sto4b * ( 1/4*d[nu1,nu3]*d[nu2,sigma3] - 1/4*d[nu1,
         sigma3]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Ato4a * ( 1/4*e[nu1,nu2,nu3,sigma3] )

       + sqr2^(-1)*tt4S6to4b * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4A6to4a * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + tt4A1Ato4 * ( 1/4*d[nu1,sigma3] )

       + tt4S1Sto4 * ( 1/4*d[nu1,sigma3] )

       + tt1A4Ato4 * (  - 1/4*d[nu3,sigma3] )

       + tt1S4Sto4 * ( 1/4*d[nu3,sigma3] )

);

Print[" ssbar1S4Sto4Rule loaded."];

 ssbar1A4Sto4Rule = (

   + sqr2^(-1)*tt64Ato4b * (  - 1/4*d[nu1,nu3]*d[nu2,sigma3] + 1/4*d[
         nu1,sigma3]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Sto4a * (  - 1/4*e[nu1,nu2,nu3,sigma3] )

       + sqr2^(-1)*tt4A6to4b * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4S6to4a * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + tt4A1Sto4 * ( 1/4*d[nu1,sigma3] )

       + tt4S1Ato4 * ( 1/4*d[nu1,sigma3] )

       + tt1S4Ato4 * (  - 1/4*d[nu3,sigma3] )

       + tt1A4Sto4 * ( 1/4*d[nu3,sigma3] )

);

Print[" ssbar1A4Sto4Rule loaded."];

 ssbar1S4Ato4Rule = (

   + sqr2^(-1)*tt64Ato4b * ( 1/4*d[nu1,nu3]*d[nu2,sigma3] - 1/4*d[nu1,
         sigma3]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Sto4a * ( 1/4*e[nu1,nu2,nu3,sigma3] )

       + sqr2^(-1)*tt4A6to4b * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4S6to4a * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + tt4A1Sto4 * ( 1/4*d[nu1,sigma3] )

       + tt4S1Ato4 * ( 1/4*d[nu1,sigma3] )

       + tt1S4Ato4 * ( 1/4*d[nu3,sigma3] )

       + tt1A4Sto4 * (  - 1/4*d[nu3,sigma3] )

);

Print[" ssbar1S4Ato4Rule loaded."];

 ssbar1A4Ato4Rule = (

   + sqr2^(-1)*tt64Sto4b * (  - 1/4*d[nu1,nu3]*d[nu2,sigma3] + 1/4*d[
         nu1,sigma3]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Ato4a * (  - 1/4*e[nu1,nu2,nu3,sigma3] )

       + sqr2^(-1)*tt4S6to4b * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4A6to4a * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + tt4A1Ato4 * ( 1/4*d[nu1,sigma3] )

       + tt4S1Sto4 * ( 1/4*d[nu1,sigma3] )

       + tt1A4Ato4 * ( 1/4*d[nu3,sigma3] )

       + tt1S4Sto4 * (  - 1/4*d[nu3,sigma3] )

);

Print[" ssbar1A4Ato4Rule loaded."];

 ssbar4S1Sto4Rule = (

   + sqr2^(-1)*tt64Sto4b * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*d[
         nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Ato4a * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*tt4S6to4b * (  - 1/4*d[nu1,nu3]*d[nu4,sigma1] + 1/4*
         d[nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4A6to4a * (  - 1/4*e[nu1,nu3,nu4,sigma1] )

       + tt4A1Ato4 * (  - 1/4*d[nu1,sigma1] )

       + tt4S1Sto4 * ( 1/4*d[nu1,sigma1] )

       + tt1A4Ato4 * ( 1/4*d[nu3,sigma1] )

       + tt1S4Sto4 * ( 1/4*d[nu3,sigma1] )

);

Print[" ssbar4S1Sto4Rule loaded."];

 ssbar4S1Ato4Rule = (

   + sqr2^(-1)*tt64Ato4b * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*d[
         nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Sto4a * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*tt4A6to4b * ( 1/4*d[nu1,nu3]*d[nu4,sigma1] - 1/4*d[
         nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4S6to4a * ( 1/4*e[nu1,nu3,nu4,sigma1] )

       + tt4A1Sto4 * (  - 1/4*d[nu1,sigma1] )

       + tt4S1Ato4 * ( 1/4*d[nu1,sigma1] )

       + tt1S4Ato4 * ( 1/4*d[nu3,sigma1] )

       + tt1A4Sto4 * ( 1/4*d[nu3,sigma1] )

);

Print[" ssbar4S1Ato4Rule loaded."];

 ssbar4A1Sto4Rule = (

   + sqr2^(-1)*tt64Ato4b * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*d[
         nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Sto4a * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*tt4A6to4b * (  - 1/4*d[nu1,nu3]*d[nu4,sigma1] + 1/4*
         d[nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4S6to4a * (  - 1/4*e[nu1,nu3,nu4,sigma1] )

       + tt4A1Sto4 * ( 1/4*d[nu1,sigma1] )

       + tt4S1Ato4 * (  - 1/4*d[nu1,sigma1] )

       + tt1S4Ato4 * ( 1/4*d[nu3,sigma1] )

       + tt1A4Sto4 * ( 1/4*d[nu3,sigma1] )

);

Print[" ssbar4A1Sto4Rule loaded."];

 ssbar4A1Ato4Rule = (

   + sqr2^(-1)*tt64Sto4b * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*d[
         nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*tt64Ato4a * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*tt4S6to4b * ( 1/4*d[nu1,nu3]*d[nu4,sigma1] - 1/4*d[
         nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4A6to4a * ( 1/4*e[nu1,nu3,nu4,sigma1] )

       + tt4A1Ato4 * ( 1/4*d[nu1,sigma1] )

       + tt4S1Sto4 * (  - 1/4*d[nu1,sigma1] )

       + tt1A4Ato4 * ( 1/4*d[nu3,sigma1] )

       + tt1S4Sto4 * ( 1/4*d[nu3,sigma1] )

);

Print[" ssbar4A1Ato4Rule loaded."];

 ssbar1S6to6Rule = (

   + sqr2^(-1)*tt4A4Ato6 * (  - 1/4*d[nu1,sigma3]*d[nu3,sigma4] + 1/4*
         d[nu1,sigma4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4S4Ato6 * (  - 1/4*e[nu1,nu3,sigma3,sigma4] )

       + sqr2^(-1)*tt4A4Sto6 * ( 1/4*e[nu1,nu3,sigma3,sigma4] )

       + sqr2^(-1)*tt4S4Sto6 * ( 1/4*d[nu1,sigma3]*d[nu3,sigma4] - 1/4*
         d[nu1,sigma4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt66to6 * ( 1/8*d[nu1,nu3]*d[nu2,sigma3]*d[nu4,
         sigma4] - 1/8*d[nu1,nu3]*d[nu2,sigma4]*d[nu4,sigma3] - 1/8*d[
         nu1,nu4]*d[nu2,sigma3]*d[nu3,sigma4] + 1/8*d[nu1,nu4]*d[nu2,
         sigma4]*d[nu3,sigma3] - 1/8*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,
         sigma4] + 1/8*d[nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma4] + 1/8*d[
         nu1,sigma4]*d[nu2,nu3]*d[nu4,sigma3] - 1/8*d[nu1,sigma4]*d[nu2
         ,nu4]*d[nu3,sigma3] )

       + tt61Ato6 * ( 1/8*e[nu1,nu2,sigma3,sigma4] )

       + tt61Sto6 * (  - 1/8*d[nu1,sigma3]*d[nu2,sigma4] + 1/8*d[nu1,
         sigma4]*d[nu2,sigma3] )

       + tt1A6to6 * (  - 1/8*e[nu3,nu4,sigma3,sigma4] )

       + tt1S6to6 * ( 1/8*d[nu3,sigma3]*d[nu4,sigma4] - 1/8*d[nu3,
         sigma4]*d[nu4,sigma3] )

);

Print[" ssbar1S6to6Rule loaded."];

 ssbar1A6to6Rule = (

   + sqr2^(-1)*tt4A4Ato6 * (  - 1/4*e[nu1,nu3,sigma3,sigma4] )

       + sqr2^(-1)*tt4S4Ato6 * (  - 1/4*d[nu1,sigma3]*d[nu3,sigma4] + 1/
         4*d[nu1,sigma4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4A4Sto6 * ( 1/4*d[nu1,sigma3]*d[nu3,sigma4] - 1/4*
         d[nu1,sigma4]*d[nu3,sigma3] )

       + sqr2^(-1)*tt4S4Sto6 * ( 1/4*e[nu1,nu3,sigma3,sigma4] )

       + sqr2^(-1)*tt66to6 * (  - 1/8*e[nu1,nu3,sigma3,sigma4]*d[nu2,
         nu4] + 1/8*e[nu1,nu4,sigma3,sigma4]*d[nu2,nu3] + 1/8*e[nu2,nu3
         ,sigma3,sigma4]*d[nu1,nu4] - 1/8*e[nu2,nu4,sigma3,sigma4]*d[
         nu1,nu3] )

       + sqr2^(-1)*XXND*tt66to9a * (  - 1/16*e[nu1,nu2,nu3,sigma3]*d[
         nu4,sigma4] + 1/16*e[nu1,nu2,nu3,sigma4]*d[nu4,sigma3] + 1/16*
         e[nu1,nu2,nu4,sigma3]*d[nu3,sigma4] - 1/16*e[nu1,nu2,nu4,
         sigma4]*d[nu3,sigma3] + 1/32*e[nu1,nu3,nu4,sigma3]*d[nu2,
         sigma4] - 1/32*e[nu1,nu3,nu4,sigma4]*d[nu2,sigma3] + 3/32*e[
         nu1,nu3,sigma3,sigma4]*d[nu2,nu4] - 3/32*e[nu1,nu4,sigma3,
         sigma4]*d[nu2,nu3] - 1/32*e[nu2,nu3,nu4,sigma3]*d[nu1,sigma4]
          + 1/32*e[nu2,nu3,nu4,sigma4]*d[nu1,sigma3] - 3/32*e[nu2,nu3,
         sigma3,sigma4]*d[nu1,nu4] + 3/32*e[nu2,nu4,sigma3,sigma4]*d[
         nu1,nu3] )

       + tt61Ato6 * (  - 1/8*d[nu1,sigma3]*d[nu2,sigma4] + 1/8*d[nu1,
         sigma4]*d[nu2,sigma3] )

       + tt61Sto6 * ( 1/8*e[nu1,nu2,sigma3,sigma4] )

       + tt1A6to6 * ( 1/8*d[nu3,sigma3]*d[nu4,sigma4] - 1/8*d[nu3,
         sigma4]*d[nu4,sigma3] )

       + tt1S6to6 * (  - 1/8*e[nu3,nu4,sigma3,sigma4] )

);

Print[" ssbar1A6to6Rule loaded."];

 ssbar61Sto6Rule = (

   + sqr2^(-1)*tt4A4Ato6 * (  - 1/4*d[nu1,sigma1]*d[nu3,sigma2] + 1/4*
         d[nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4S4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*tt4A4Sto6 * (  - 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*tt4S4Sto6 * ( 1/4*d[nu1,sigma1]*d[nu3,sigma2] - 1/4*
         d[nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*tt66to6 * ( 1/8*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,
         sigma2] - 1/8*d[nu1,nu3]*d[nu2,sigma2]*d[nu4,sigma1] - 1/8*d[
         nu1,nu4]*d[nu2,sigma1]*d[nu3,sigma2] + 1/8*d[nu1,nu4]*d[nu2,
         sigma2]*d[nu3,sigma1] - 1/8*d[nu1,sigma1]*d[nu2,nu3]*d[nu4,
         sigma2] + 1/8*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,sigma2] + 1/8*d[
         nu1,sigma2]*d[nu2,nu3]*d[nu4,sigma1] - 1/8*d[nu1,sigma2]*d[nu2
         ,nu4]*d[nu3,sigma1] )

       + tt61Ato6 * (  - 1/8*e[nu1,nu2,sigma1,sigma2] )

       + tt61Sto6 * ( 1/8*d[nu1,sigma1]*d[nu2,sigma2] - 1/8*d[nu1,
         sigma2]*d[nu2,sigma1] )

       + tt1A6to6 * ( 1/8*e[nu3,nu4,sigma1,sigma2] )

       + tt1S6to6 * (  - 1/8*d[nu3,sigma1]*d[nu4,sigma2] + 1/8*d[nu3,
         sigma2]*d[nu4,sigma1] )

);

Print[" ssbar61Sto6Rule loaded."];

 ssbar61Ato6Rule = (

   + sqr2^(-1)*tt4A4Ato6 * (  - 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*tt4S4Ato6 * ( 1/4*d[nu1,sigma1]*d[nu3,sigma2] - 1/4*
         d[nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4A4Sto6 * (  - 1/4*d[nu1,sigma1]*d[nu3,sigma2] + 1/
         4*d[nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*tt4S4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*tt66to6 * (  - 1/8*e[nu1,nu3,sigma1,sigma2]*d[nu2,
         nu4] + 1/8*e[nu1,nu4,sigma1,sigma2]*d[nu2,nu3] + 1/8*e[nu2,nu3
         ,sigma1,sigma2]*d[nu1,nu4] - 1/8*e[nu2,nu4,sigma1,sigma2]*d[
         nu1,nu3] )

       + sqr2^(-1)*XXND*tt66to9a * (  - 1/16*e[nu1,nu2,nu3,sigma1]*d[
         nu4,sigma2] + 1/16*e[nu1,nu2,nu3,sigma2]*d[nu4,sigma1] + 1/16*
         e[nu1,nu2,nu4,sigma1]*d[nu3,sigma2] - 1/16*e[nu1,nu2,nu4,
         sigma2]*d[nu3,sigma1] + 1/32*e[nu1,nu3,nu4,sigma1]*d[nu2,
         sigma2] - 1/32*e[nu1,nu3,nu4,sigma2]*d[nu2,sigma1] + 3/32*e[
         nu1,nu3,sigma1,sigma2]*d[nu2,nu4] - 3/32*e[nu1,nu4,sigma1,
         sigma2]*d[nu2,nu3] - 1/32*e[nu2,nu3,nu4,sigma1]*d[nu1,sigma2]
          + 1/32*e[nu2,nu3,nu4,sigma2]*d[nu1,sigma1] - 3/32*e[nu2,nu3,
         sigma1,sigma2]*d[nu1,nu4] + 3/32*e[nu2,nu4,sigma1,sigma2]*d[
         nu1,nu3] )

       + tt61Ato6 * ( 1/8*d[nu1,sigma1]*d[nu2,sigma2] - 1/8*d[nu1,
         sigma2]*d[nu2,sigma1] )

       + tt61Sto6 * (  - 1/8*e[nu1,nu2,sigma1,sigma2] )

       + tt1A6to6 * (  - 1/8*d[nu3,sigma1]*d[nu4,sigma2] + 1/8*d[nu3,
         sigma2]*d[nu4,sigma1] )

       + tt1S6to6 * ( 1/8*e[nu3,nu4,sigma1,sigma2] )

);

Print[" ssbar61Ato6Rule loaded."];

 ssbar4S4Sto1Rule = (

   + tt4A4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt4S4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt1A1Ato1 * (  - 1/4*d[sigma1,sigma3] )

       + tt1S1Sto1 * ( 1/4*d[sigma1,sigma3] )

);

Print[" ssbar4S4Sto1Rule loaded."];

 ssbar4A4Sto1Rule = (

   + tt4S4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt4A4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt1S1Ato1 * (  - 1/4*d[sigma1,sigma3] )

       + tt1A1Sto1 * ( 1/4*d[sigma1,sigma3] )

);

Print[" ssbar4A4Sto1Rule loaded."];

 ssbar4S4Ato1Rule = (

   + tt4S4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt4A4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt1S1Ato1 * ( 1/4*d[sigma1,sigma3] )

       + tt1A1Sto1 * (  - 1/4*d[sigma1,sigma3] )

);

Print[" ssbar4S4Ato1Rule loaded."];

 ssbar4A4Ato1Rule = (

   + tt4A4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt4S4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + tt1A1Ato1 * ( 1/4*d[sigma1,sigma3] )

       + tt1S1Sto1 * (  - 1/4*d[sigma1,sigma3] )

);

Print[" ssbar4A4Ato1Rule loaded."];

 ssbar4S4Sto6Rule = (

   + sqr2^(-1)*tt61Ato6 * ( 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*tt61Sto6 * ( 1/4*d[nu1,sigma1]*d[nu2,sigma3] - 1/4*
         d[nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*tt1A6to6 * ( 1/4*e[nu3,nu4,sigma1,sigma3] )

       + sqr2^(-1)*tt1S6to6 * ( 1/4*d[nu3,sigma1]*d[nu4,sigma3] - 1/4*
         d[nu3,sigma3]*d[nu4,sigma1] )

       + tt4S4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + tt4A4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" ssbar4S4Sto6Rule loaded."];

 ssbar4A4Sto6Rule = (

   + sqr2^(-1)*tt61Ato6 * (  - 1/4*d[nu1,sigma1]*d[nu2,sigma3] + 1/4*d[
         nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*tt61Sto6 * (  - 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*tt1A6to6 * ( 1/4*d[nu3,sigma1]*d[nu4,sigma3] - 1/4*
         d[nu3,sigma3]*d[nu4,sigma1] )

       + sqr2^(-1)*tt1S6to6 * ( 1/4*e[nu3,nu4,sigma1,sigma3] )

       + tt4A4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + tt4S4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" ssbar4A4Sto6Rule loaded."];

 ssbar4S4Ato6Rule = (

   + sqr2^(-1)*tt61Ato6 * ( 1/4*d[nu1,sigma1]*d[nu2,sigma3] - 1/4*d[nu1
         ,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*tt61Sto6 * ( 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*tt1A6to6 * (  - 1/4*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         4*d[nu3,sigma3]*d[nu4,sigma1] )

       + sqr2^(-1)*tt1S6to6 * (  - 1/4*e[nu3,nu4,sigma1,sigma3] )

       + tt4A4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + tt4S4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" ssbar4S4Ato6Rule loaded."];

 ssbar4A4Ato6Rule = (

   + sqr2^(-1)*tt61Ato6 * (  - 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*tt61Sto6 * (  - 1/4*d[nu1,sigma1]*d[nu2,sigma3] + 1/
         4*d[nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*tt1A6to6 * (  - 1/4*e[nu3,nu4,sigma1,sigma3] )

       + sqr2^(-1)*tt1S6to6 * (  - 1/4*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         4*d[nu3,sigma3]*d[nu4,sigma1] )

       + tt4S4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + tt4A4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" ssbar4A4Ato6Rule loaded."];

 ssbar4S4Sto9Rule = (

   + tt4A4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt4S4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt66to9b * ( 1/8*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3] - 1/8*
         d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma3] - 1/8*d[nu1,nu3]*d[nu2,
         sigma3]*d[nu4,sigma1] - 1/8*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,
         sigma3] + 1/8*d[nu1,nu4]*d[nu2,sigma1]*d[nu3,sigma3] + 1/8*d[
         nu1,nu4]*d[nu2,sigma3]*d[nu3,sigma1] + 1/8*d[nu1,sigma1]*d[nu2
         ,nu3]*d[nu4,sigma3] - 1/8*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,
         sigma3] + 1/8*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma1] - 1/8*d[
         nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma1] )

);

Print[" ssbar4S4Sto9Rule loaded."];

 ssbar4A4Sto9Rule = (

   + tt4S4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt4A4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt66to9a * ( 1/16*e[nu1,nu2,nu3,sigma1]*d[nu4,sigma3] + 1/16*
         e[nu1,nu2,nu3,sigma3]*d[nu4,sigma1] - 1/16*e[nu1,nu2,nu4,
         sigma1]*d[nu3,sigma3] - 1/16*e[nu1,nu2,nu4,sigma3]*d[nu3,
         sigma1] - 1/16*e[nu1,nu3,nu4,sigma1]*d[nu2,sigma3] - 1/16*e[
         nu1,nu3,nu4,sigma3]*d[nu2,sigma1] + 1/16*e[nu2,nu3,nu4,sigma1]
         *d[nu1,sigma3] + 1/16*e[nu2,nu3,nu4,sigma3]*d[nu1,sigma1] )

);

Print[" ssbar4A4Sto9Rule loaded."];

 ssbar4S4Ato9Rule = (

   + tt4S4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt4A4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt66to9a * (  - 1/16*e[nu1,nu2,nu3,sigma1]*d[nu4,sigma3] - 1/
         16*e[nu1,nu2,nu3,sigma3]*d[nu4,sigma1] + 1/16*e[nu1,nu2,nu4,
         sigma1]*d[nu3,sigma3] + 1/16*e[nu1,nu2,nu4,sigma3]*d[nu3,
         sigma1] + 1/16*e[nu1,nu3,nu4,sigma1]*d[nu2,sigma3] + 1/16*e[
         nu1,nu3,nu4,sigma3]*d[nu2,sigma1] - 1/16*e[nu2,nu3,nu4,sigma1]
         *d[nu1,sigma3] - 1/16*e[nu2,nu3,nu4,sigma3]*d[nu1,sigma1] )

);

Print[" ssbar4S4Ato9Rule loaded."];

 ssbar4A4Ato9Rule = (

   + tt4A4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt4S4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + tt66to9b * (  - 1/8*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3] + 1/
         8*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma3] + 1/8*d[nu1,nu3]*d[
         nu2,sigma3]*d[nu4,sigma1] + 1/8*d[nu1,nu4]*d[nu2,nu3]*d[sigma1
         ,sigma3] - 1/8*d[nu1,nu4]*d[nu2,sigma1]*d[nu3,sigma3] - 1/8*d[
         nu1,nu4]*d[nu2,sigma3]*d[nu3,sigma1] - 1/8*d[nu1,sigma1]*d[nu2
         ,nu3]*d[nu4,sigma3] + 1/8*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,
         sigma3] - 1/8*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma1] + 1/8*d[
         nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma1] )

);

Print[" ssbar4A4Ato9Rule loaded."];

 ssbar4S6to4aRule = (

   + sqr2^(-1)*tt4A1Sto4 * ( 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + sqr2^(-1)*tt4S1Ato4 * (  - 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + sqr2^(-1)*tt1S4Ato4 * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + sqr2^(-1)*tt1A4Sto4 * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + tt64Ato4b * (  - 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + tt64Ato4a * (  - 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 5/288*e[nu1,
         nu2,sigma3,sigma4]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma3]*d[nu2,sigma4] - 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,
         sigma3] + 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu2,nu3,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

       + tt64Sto4a * ( 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4]
          - 1/24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma3] - 1/24*d[nu1
         ,sigma3]*d[nu2,sigma1]*d[nu3,sigma4] + 1/24*d[nu1,sigma3]*d[
         nu2,sigma4]*d[nu3,sigma1] + 1/24*d[nu1,sigma4]*d[nu2,sigma1]*
         d[nu3,sigma3] - 1/24*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]
          )

       + tt4A6to4b * (  - 1/24*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + tt4A6to4a * (  - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] - 5/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] + 5/288*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu3,nu4,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu3,nu4,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + tt4S6to4a * (  - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma4
         ] + 1/24*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/24*d[nu1,sigma3]*
         d[nu3,sigma4]*d[nu4,sigma1] - 1/24*d[nu1,sigma4]*d[nu3,sigma1]
         *d[nu4,sigma3] + 1/24*d[nu1,sigma4]*d[nu3,sigma3]*d[nu4,sigma1
         ] )

       + XXND*tt64Ato16 * (  - 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,
         sigma4] + 7/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 7/288
         *e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu2,sigma4] + 5/288*e[nu1,nu3,sigma1,sigma4]*
         d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma3]*d[nu1,sigma4] - 1/144*e[nu2,nu3,sigma1,
         sigma4]*d[nu1,sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

       + XXND*tt4A6to16 * ( 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4
         ] - 1/144*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] + 1/144*e[nu1
         ,nu3,sigma3,sigma4]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] + 1/144*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] - 1/144*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/72*e[nu3,nu4,sigma1
         ,sigma4]*d[nu1,sigma3] - 1/72*e[nu3,nu4,sigma3,sigma4]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ssbar4S6to4aRule loaded."];

 ssbar4A6to4aRule = (

   + sqr2^(-1)*tt4A1Ato4 * (  - 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + sqr2^(-1)*tt4S1Sto4 * ( 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + sqr2^(-1)*tt1A4Ato4 * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + sqr2^(-1)*tt1S4Sto4 * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + tt64Sto4b * (  - 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + tt64Ato4a * ( 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4]
          - 1/24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma3] - 1/24*d[nu1
         ,sigma3]*d[nu2,sigma1]*d[nu3,sigma4] + 1/24*d[nu1,sigma3]*d[
         nu2,sigma4]*d[nu3,sigma1] + 1/24*d[nu1,sigma4]*d[nu2,sigma1]*
         d[nu3,sigma3] - 1/24*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]
          )

       + tt64Sto4a * (  - 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 5/288*e[nu1,
         nu2,sigma3,sigma4]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma3]*d[nu2,sigma4] - 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,
         sigma3] + 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu2,nu3,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

       + tt4S6to4b * (  - 1/24*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + tt4A6to4a * (  - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma4
         ] + 1/24*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/24*d[nu1,sigma3]*
         d[nu3,sigma4]*d[nu4,sigma1] - 1/24*d[nu1,sigma4]*d[nu3,sigma1]
         *d[nu4,sigma3] + 1/24*d[nu1,sigma4]*d[nu3,sigma3]*d[nu4,sigma1
         ] )

       + tt4S6to4a * (  - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] - 5/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] + 5/288*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu3,nu4,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu3,nu4,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + XXND*tt64Sto16 * (  - 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,
         sigma4] + 7/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 7/288
         *e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu2,sigma4] + 5/288*e[nu1,nu3,sigma1,sigma4]*
         d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma3]*d[nu1,sigma4] - 1/144*e[nu2,nu3,sigma1,
         sigma4]*d[nu1,sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

       + XXND*tt4S6to16 * ( 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4
         ] - 1/144*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] + 1/144*e[nu1
         ,nu3,sigma3,sigma4]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] + 1/144*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] - 1/144*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/72*e[nu3,nu4,sigma1
         ,sigma4]*d[nu1,sigma3] - 1/72*e[nu3,nu4,sigma3,sigma4]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ssbar4A6to4aRule loaded."];

 ssbar4S6to4bRule = (

   + sqr2^(-1)*tt4A1Ato4 * (  - 1/4*d[nu1,sigma3]*d[sigma1,sigma4] + 1/
         4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt4S1Sto4 * ( 1/4*d[nu1,sigma3]*d[sigma1,sigma4] - 1/
         4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1A4Ato4 * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1S4Sto4 * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + tt64Sto4b * (  - 1/24*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/24*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu2,nu3]*d[sigma1,sigma4] - 1/24*d[nu1,sigma4]*
         d[nu2,nu3]*d[sigma1,sigma3] )

       + tt64Ato4a * ( 1/24*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] )

       + tt4S6to4b * ( 1/24*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/24*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/24*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/24*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] )

       + tt4A6to4a * ( 1/24*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] )

);

Print[" ssbar4S6to4bRule loaded."];

 ssbar4A6to4bRule = (

   + sqr2^(-1)*tt4A1Sto4 * ( 1/4*d[nu1,sigma3]*d[sigma1,sigma4] - 1/4*
         d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt4S1Ato4 * (  - 1/4*d[nu1,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1S4Ato4 * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1A4Sto4 * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + tt64Ato4b * (  - 1/24*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/24*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu2,nu3]*d[sigma1,sigma4] - 1/24*d[nu1,sigma4]*
         d[nu2,nu3]*d[sigma1,sigma3] )

       + tt64Sto4a * ( 1/24*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] )

       + tt4A6to4b * ( 1/24*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/24*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/24*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/24*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] )

       + tt4S6to4a * ( 1/24*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] )

);

Print[" ssbar4A6to4bRule loaded."];

 ssbar4S6to16Rule = (

   + tt64Ato16 * ( 1/96*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/96*
         e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] - 5/72*e[nu1,nu2,sigma1
         ,sigma3]*d[nu3,sigma4] + 5/72*e[nu1,nu2,sigma1,sigma4]*d[nu3,
         sigma3] + 31/288*e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1] - 1/72
         *e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4] + 1/72*e[nu1,nu3,
         sigma1,sigma4]*d[nu2,sigma3] + 17/288*e[nu1,nu3,sigma3,sigma4]
         *d[nu2,sigma1] + 1/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma4]
          - 1/288*e[nu2,nu3,sigma1,sigma4]*d[nu1,sigma3] - 5/72*e[nu2,
         nu3,sigma3,sigma4]*d[nu1,sigma1] + 1/96*e[nu2,sigma1,sigma3,
         sigma4]*d[nu1,nu3] - 1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,
         nu2] )

       + tt64Sto16 * (  - 1/12*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/12*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/12*d[
         nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4] - 1/12*d[nu1,sigma1]*
         d[nu2,sigma4]*d[nu3,sigma3] + 1/12*d[nu1,sigma3]*d[nu2,nu3]*d[
         sigma1,sigma4] - 1/12*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma4
         ] - 1/6*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1] - 1/12*d[nu1
         ,sigma4]*d[nu2,nu3]*d[sigma1,sigma3] + 1/12*d[nu1,sigma4]*d[
         nu2,sigma1]*d[nu3,sigma3] + 1/6*d[nu1,sigma4]*d[nu2,sigma3]*d[
         nu3,sigma1] )

       + tt4A6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4]
          + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 1/18*e[nu1,
         nu3,sigma1,sigma3]*d[nu4,sigma4] - 1/18*e[nu1,nu3,sigma1,
         sigma4]*d[nu4,sigma3] - 7/144*e[nu1,nu3,sigma3,sigma4]*d[nu4,
         sigma1] - 1/18*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4] + 1/18*
         e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 7/144*e[nu1,nu4,
         sigma3,sigma4]*d[nu3,sigma1] - 1/144*e[nu3,nu4,sigma1,sigma3]*
         d[nu1,sigma4] + 1/144*e[nu3,nu4,sigma1,sigma4]*d[nu1,sigma3]
          + 5/36*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/48*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/48*e[nu4,sigma1,sigma3,
         sigma4]*d[nu1,nu3] )

       + tt4S6to16 * ( 1/12*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/12*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/12*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/12*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] + 1/6*d[nu1,sigma1]*d[nu3,sigma3]*d[
         nu4,sigma4] - 1/6*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 
         1/12*d[nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/12*d[nu1,
         sigma3]*d[nu3,sigma4]*d[nu4,sigma1] - 1/12*d[nu1,sigma4]*d[nu3
         ,sigma1]*d[nu4,sigma3] + 1/12*d[nu1,sigma4]*d[nu3,sigma3]*d[
         nu4,sigma1] )

       + XXND*tt64Ato4a * (  - 1/48*e[nu1,nu2,nu3,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu2,
         sigma1,sigma4]*d[nu3,sigma3] - 1/288*e[nu1,nu2,sigma3,sigma4]*
         d[nu3,sigma1] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,sigma3] + 1/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu2,sigma1] + 1/36*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu2,nu3,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 1/96*e[nu3,sigma1,
         sigma3,sigma4]*d[nu1,nu2] )

       + XXND*tt4A6to4a * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4] - 5/288*e[nu1,nu3,
         sigma1,sigma4]*d[nu4,sigma3] - 1/288*e[nu1,nu3,sigma3,sigma4]*
         d[nu4,sigma1] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 1/288*e[nu1,
         nu4,sigma3,sigma4]*d[nu3,sigma1] + 1/36*e[nu3,nu4,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu3,nu4,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/96*e[nu4,sigma1,
         sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ssbar4S6to16Rule loaded."];

 ssbar4A6to16Rule = (

   + tt64Ato16 * (  - 1/12*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4] + 
         1/12*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/12*d[nu1,
         sigma1]*d[nu2,sigma3]*d[nu3,sigma4] - 1/12*d[nu1,sigma1]*d[nu2
         ,sigma4]*d[nu3,sigma3] + 1/12*d[nu1,sigma3]*d[nu2,nu3]*d[
         sigma1,sigma4] - 1/12*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma4
         ] - 1/6*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1] - 1/12*d[nu1
         ,sigma4]*d[nu2,nu3]*d[sigma1,sigma3] + 1/12*d[nu1,sigma4]*d[
         nu2,sigma1]*d[nu3,sigma3] + 1/6*d[nu1,sigma4]*d[nu2,sigma3]*d[
         nu3,sigma1] )

       + tt64Sto16 * ( 1/96*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         96*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] - 5/72*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma4] + 5/72*e[nu1,nu2,sigma1,sigma4]*
         d[nu3,sigma3] + 31/288*e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1]
          - 1/72*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4] + 1/72*e[nu1,
         nu3,sigma1,sigma4]*d[nu2,sigma3] + 17/288*e[nu1,nu3,sigma3,
         sigma4]*d[nu2,sigma1] + 1/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma4] - 1/288*e[nu2,nu3,sigma1,sigma4]*d[nu1,sigma3] - 5/72*
         e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] + 1/96*e[nu2,sigma1,
         sigma3,sigma4]*d[nu1,nu3] - 1/96*e[nu3,sigma1,sigma3,sigma4]*
         d[nu1,nu2] )

       + tt4A6to16 * ( 1/12*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/12*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/12*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/12*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] + 1/6*d[nu1,sigma1]*d[nu3,sigma3]*d[
         nu4,sigma4] - 1/6*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 
         1/12*d[nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/12*d[nu1,
         sigma3]*d[nu3,sigma4]*d[nu4,sigma1] - 1/12*d[nu1,sigma4]*d[nu3
         ,sigma1]*d[nu4,sigma3] + 1/12*d[nu1,sigma4]*d[nu3,sigma3]*d[
         nu4,sigma1] )

       + tt4S6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4]
          + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 1/18*e[nu1,
         nu3,sigma1,sigma3]*d[nu4,sigma4] - 1/18*e[nu1,nu3,sigma1,
         sigma4]*d[nu4,sigma3] - 7/144*e[nu1,nu3,sigma3,sigma4]*d[nu4,
         sigma1] - 1/18*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4] + 1/18*
         e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 7/144*e[nu1,nu4,
         sigma3,sigma4]*d[nu3,sigma1] - 1/144*e[nu3,nu4,sigma1,sigma3]*
         d[nu1,sigma4] + 1/144*e[nu3,nu4,sigma1,sigma4]*d[nu1,sigma3]
          + 5/36*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/48*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/48*e[nu4,sigma1,sigma3,
         sigma4]*d[nu1,nu3] )

       + XXND*tt64Sto4a * (  - 1/48*e[nu1,nu2,nu3,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu2,
         sigma1,sigma4]*d[nu3,sigma3] - 1/288*e[nu1,nu2,sigma3,sigma4]*
         d[nu3,sigma1] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,sigma3] + 1/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu2,sigma1] + 1/36*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu2,nu3,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 1/96*e[nu3,sigma1,
         sigma3,sigma4]*d[nu1,nu2] )

       + XXND*tt4S6to4a * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4] - 5/288*e[nu1,nu3,
         sigma1,sigma4]*d[nu4,sigma3] - 1/288*e[nu1,nu3,sigma3,sigma4]*
         d[nu4,sigma1] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 1/288*e[nu1,
         nu4,sigma3,sigma4]*d[nu3,sigma1] + 1/36*e[nu3,nu4,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu3,nu4,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/96*e[nu4,sigma1,
         sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ssbar4A6to16Rule loaded."];

 ssbar64Sto4aRule = (

   + sqr2^(-1)*tt4A1Sto4 * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*tt4S1Ato4 * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*tt1S4Ato4 * (  - 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*tt1A4Sto4 * ( 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + tt64Ato4b * (  - 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + tt64Ato4a * (  - 5/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3]
          + 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 5/288*e[nu1,
         nu2,sigma2,sigma3]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma2]*d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,
         sigma2] + 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu2,nu3,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu2,nu3,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + tt64Sto4a * (  - 1/24*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3
         ] + 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma2] + 1/24*d[
         nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/24*d[nu1,sigma2]*
         d[nu2,sigma3]*d[nu3,sigma1] - 1/24*d[nu1,sigma3]*d[nu2,sigma1]
         *d[nu3,sigma2] + 1/24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma1
         ] )

       + tt4A6to4b * (  - 1/24*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + tt4A6to4a * (  - 5/288*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3]
          + 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] - 5/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] + 5/288*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu3,nu4,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu3,nu4,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + tt4S6to4a * ( 1/24*d[nu1,sigma1]*d[nu3,sigma2]*d[nu4,sigma3]
          - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/24*d[nu1
         ,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu3,sigma3]*d[nu4,sigma1] + 1/24*d[nu1,sigma3]*d[nu3,sigma1]*
         d[nu4,sigma2] - 1/24*d[nu1,sigma3]*d[nu3,sigma2]*d[nu4,sigma1]
          )

       + XXND*tt64Ato16 * (  - 7/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,
         sigma3] + 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 7/288
         *e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma2]*d[nu2,sigma3] + 5/288*e[nu1,nu3,sigma1,sigma3]*
         d[nu2,sigma2] - 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma2]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma2] + 1/144*e[nu2,nu3,sigma2,sigma3]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + XXND*tt4A6to16 * ( 1/144*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3
         ] - 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] + 1/144*e[nu1
         ,nu3,sigma2,sigma3]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] + 1/144*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] - 1/144*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1
         ,sigma3]*d[nu1,sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

);

Print[" ssbar64Sto4aRule loaded."];

 ssbar64Ato4aRule = (

   + sqr2^(-1)*tt4A1Ato4 * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*tt4S1Sto4 * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*tt1A4Ato4 * ( 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*tt1S4Sto4 * (  - 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + tt64Sto4b * (  - 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + tt64Ato4a * (  - 1/24*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3
         ] + 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma2] + 1/24*d[
         nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/24*d[nu1,sigma2]*
         d[nu2,sigma3]*d[nu3,sigma1] - 1/24*d[nu1,sigma3]*d[nu2,sigma1]
         *d[nu3,sigma2] + 1/24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma1
         ] )

       + tt64Sto4a * (  - 5/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3]
          + 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 5/288*e[nu1,
         nu2,sigma2,sigma3]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma2]*d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,
         sigma2] + 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu2,nu3,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu2,nu3,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + tt4S6to4b * (  - 1/24*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + tt4A6to4a * ( 1/24*d[nu1,sigma1]*d[nu3,sigma2]*d[nu4,sigma3]
          - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/24*d[nu1
         ,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu3,sigma3]*d[nu4,sigma1] + 1/24*d[nu1,sigma3]*d[nu3,sigma1]*
         d[nu4,sigma2] - 1/24*d[nu1,sigma3]*d[nu3,sigma2]*d[nu4,sigma1]
          )

       + tt4S6to4a * (  - 5/288*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3]
          + 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] - 5/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] + 5/288*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu3,nu4,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu3,nu4,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + XXND*tt64Sto16 * (  - 7/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,
         sigma3] + 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 7/288
         *e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma2]*d[nu2,sigma3] + 5/288*e[nu1,nu3,sigma1,sigma3]*
         d[nu2,sigma2] - 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma2]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma2] + 1/144*e[nu2,nu3,sigma2,sigma3]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + XXND*tt4S6to16 * ( 1/144*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3
         ] - 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] + 1/144*e[nu1
         ,nu3,sigma2,sigma3]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] + 1/144*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] - 1/144*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1
         ,sigma3]*d[nu1,sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

);

Print[" ssbar64Ato4aRule loaded."];

 ssbar64Sto4bRule = (

   + sqr2^(-1)*tt4A1Ato4 * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt4S1Sto4 * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/
         4*d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1A4Ato4 * ( 1/4*d[nu3,sigma1]*d[sigma2,sigma3] - 1/
         4*d[nu3,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1S4Sto4 * (  - 1/4*d[nu3,sigma1]*d[sigma2,sigma3]
          + 1/4*d[nu3,sigma2]*d[sigma1,sigma3] )

       + tt64Sto4b * ( 1/24*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3]
          - 1/24*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/24*d[nu1
         ,sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu2,nu3]*d[sigma1,sigma3] )

       + tt64Ato4a * ( 1/24*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] )

       + tt4S6to4b * (  - 1/24*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/24*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/24*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/24*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] )

       + tt4A6to4a * ( 1/24*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] )

);

Print[" ssbar64Sto4bRule loaded."];

 ssbar64Ato4bRule = (

   + sqr2^(-1)*tt4A1Sto4 * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt4S1Ato4 * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/
         4*d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1S4Ato4 * (  - 1/4*d[nu3,sigma1]*d[sigma2,sigma3]
          + 1/4*d[nu3,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1A4Sto4 * ( 1/4*d[nu3,sigma1]*d[sigma2,sigma3] - 1/
         4*d[nu3,sigma2]*d[sigma1,sigma3] )

       + tt64Ato4b * ( 1/24*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3]
          - 1/24*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/24*d[nu1
         ,sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu2,nu3]*d[sigma1,sigma3] )

       + tt64Sto4a * ( 1/24*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] )

       + tt4A6to4b * (  - 1/24*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/24*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/24*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/24*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] )

       + tt4S6to4a * ( 1/24*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] )

);

Print[" ssbar64Ato4bRule loaded."];

 ssbar64Sto16Rule = (

   + tt64Ato16 * ( 1/96*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/96*
         e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] + 37/288*e[nu1,nu2,
         sigma1,sigma2]*d[nu3,sigma3] + 7/144*e[nu1,nu2,sigma1,sigma3]*
         d[nu3,sigma2] - 7/144*e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1]
          + 11/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3] + 5/144*e[nu1
         ,nu3,sigma1,sigma3]*d[nu2,sigma2] - 5/144*e[nu1,nu3,sigma2,
         sigma3]*d[nu2,sigma1] - 1/36*e[nu2,nu3,sigma1,sigma2]*d[nu1,
         sigma3] - 13/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma2] + 13/
         288*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] - 1/96*e[nu2,sigma1
         ,sigma2,sigma3]*d[nu1,nu3] + 1/96*e[nu3,sigma1,sigma2,sigma3]*
         d[nu1,nu2] )

       + tt64Sto16 * ( 1/12*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3]
          - 1/12*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/12*d[nu1
         ,sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/6*d[nu1,sigma1]*d[nu2
         ,sigma2]*d[nu3,sigma3] + 1/12*d[nu1,sigma1]*d[nu2,sigma3]*d[
         nu3,sigma2] + 1/12*d[nu1,sigma2]*d[nu2,nu3]*d[sigma1,sigma3]
          - 1/6*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/12*d[nu1,
         sigma2]*d[nu2,sigma3]*d[nu3,sigma1] - 1/12*d[nu1,sigma3]*d[nu2
         ,sigma1]*d[nu3,sigma2] + 1/12*d[nu1,sigma3]*d[nu2,sigma2]*d[
         nu3,sigma1] )

       + tt4A6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3]
          + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 13/144*e[nu1,
         nu3,sigma1,sigma2]*d[nu4,sigma3] - 1/72*e[nu1,nu3,sigma1,
         sigma3]*d[nu4,sigma2] + 1/72*e[nu1,nu3,sigma2,sigma3]*d[nu4,
         sigma1] + 13/144*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3] + 1/72
         *e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] - 1/72*e[nu1,nu4,
         sigma2,sigma3]*d[nu3,sigma1] + 1/18*e[nu3,nu4,sigma1,sigma2]*
         d[nu1,sigma3] + 13/144*e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma2]
          - 13/144*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/48*e[nu3,
         sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*e[nu4,sigma1,sigma2,
         sigma3]*d[nu1,nu3] )

       + tt4S6to16 * (  - 1/12*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/12*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/12*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/12*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] + 1/12*d[nu1,sigma1]*d[nu3,sigma2
         ]*d[nu4,sigma3] - 1/12*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,
         sigma2] - 1/12*d[nu1,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         12*d[nu1,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] - 1/6*d[nu1,
         sigma3]*d[nu3,sigma1]*d[nu4,sigma2] + 1/6*d[nu1,sigma3]*d[nu3,
         sigma2]*d[nu4,sigma1] )

       + XXND*tt64Ato4a * (  - 1/48*e[nu1,nu2,nu3,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3] + 1/288*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma2] - 1/288*e[nu1,nu2,sigma2,sigma3]*
         d[nu3,sigma1] + 7/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3]
          - 1/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma2] + 1/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu2,sigma1] - 5/144*e[nu2,nu3,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*e[nu3,sigma1,
         sigma2,sigma3]*d[nu1,nu2] )

       + XXND*tt4A6to4a * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3] + 1/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu4,sigma2] - 1/288*e[nu1,nu3,sigma2,sigma3]*
         d[nu4,sigma1] + 7/288*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3]
          - 1/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] + 1/288*e[nu1,
         nu4,sigma2,sigma3]*d[nu3,sigma1] - 5/144*e[nu3,nu4,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/96*e[nu4,sigma1,
         sigma2,sigma3]*d[nu1,nu3] )

);

Print[" ssbar64Sto16Rule loaded."];

 ssbar64Ato16Rule = (

   + tt64Ato16 * ( 1/12*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3] - 1/
         12*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/12*d[nu1,
         sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/6*d[nu1,sigma1]*d[nu2,
         sigma2]*d[nu3,sigma3] + 1/12*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3
         ,sigma2] + 1/12*d[nu1,sigma2]*d[nu2,nu3]*d[sigma1,sigma3] - 1/
         6*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/12*d[nu1,
         sigma2]*d[nu2,sigma3]*d[nu3,sigma1] - 1/12*d[nu1,sigma3]*d[nu2
         ,sigma1]*d[nu3,sigma2] + 1/12*d[nu1,sigma3]*d[nu2,sigma2]*d[
         nu3,sigma1] )

       + tt64Sto16 * ( 1/96*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/
         96*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] + 37/288*e[nu1,nu2,
         sigma1,sigma2]*d[nu3,sigma3] + 7/144*e[nu1,nu2,sigma1,sigma3]*
         d[nu3,sigma2] - 7/144*e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1]
          + 11/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3] + 5/144*e[nu1
         ,nu3,sigma1,sigma3]*d[nu2,sigma2] - 5/144*e[nu1,nu3,sigma2,
         sigma3]*d[nu2,sigma1] - 1/36*e[nu2,nu3,sigma1,sigma2]*d[nu1,
         sigma3] - 13/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma2] + 13/
         288*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] - 1/96*e[nu2,sigma1
         ,sigma2,sigma3]*d[nu1,nu3] + 1/96*e[nu3,sigma1,sigma2,sigma3]*
         d[nu1,nu2] )

       + tt4A6to16 * (  - 1/12*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/12*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/12*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/12*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] + 1/12*d[nu1,sigma1]*d[nu3,sigma2
         ]*d[nu4,sigma3] - 1/12*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,
         sigma2] - 1/12*d[nu1,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         12*d[nu1,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] - 1/6*d[nu1,
         sigma3]*d[nu3,sigma1]*d[nu4,sigma2] + 1/6*d[nu1,sigma3]*d[nu3,
         sigma2]*d[nu4,sigma1] )

       + tt4S6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3]
          + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 13/144*e[nu1,
         nu3,sigma1,sigma2]*d[nu4,sigma3] - 1/72*e[nu1,nu3,sigma1,
         sigma3]*d[nu4,sigma2] + 1/72*e[nu1,nu3,sigma2,sigma3]*d[nu4,
         sigma1] + 13/144*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3] + 1/72
         *e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] - 1/72*e[nu1,nu4,
         sigma2,sigma3]*d[nu3,sigma1] + 1/18*e[nu3,nu4,sigma1,sigma2]*
         d[nu1,sigma3] + 13/144*e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma2]
          - 13/144*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/48*e[nu3,
         sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*e[nu4,sigma1,sigma2,
         sigma3]*d[nu1,nu3] )

       + XXND*tt64Sto4a * (  - 1/48*e[nu1,nu2,nu3,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3] + 1/288*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma2] - 1/288*e[nu1,nu2,sigma2,sigma3]*
         d[nu3,sigma1] + 7/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3]
          - 1/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma2] + 1/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu2,sigma1] - 5/144*e[nu2,nu3,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*e[nu3,sigma1,
         sigma2,sigma3]*d[nu1,nu2] )

       + XXND*tt4S6to4a * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3] + 1/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu4,sigma2] - 1/288*e[nu1,nu3,sigma2,sigma3]*
         d[nu4,sigma1] + 7/288*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3]
          - 1/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] + 1/288*e[nu1,
         nu4,sigma2,sigma3]*d[nu3,sigma1] - 5/144*e[nu3,nu4,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/96*e[nu4,sigma1,
         sigma2,sigma3]*d[nu1,nu3] )

);

Print[" ssbar64Ato16Rule loaded."];

 ssbar66to1aRule = (

   + tt1S1Ato1 * (  - 1/8*e[sigma1,sigma2,sigma3,sigma4] )

       + tt1A1Sto1 * (  - 1/8*e[sigma1,sigma2,sigma3,sigma4] )

       + tt66to1a * (  - 1/48*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3]
         *d[nu4,sigma4] + 1/48*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma4
         ]*d[nu4,sigma3] + 1/48*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,
         sigma2]*d[nu4,sigma4] - 1/48*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3
         ,sigma4]*d[nu4,sigma2] - 1/48*d[nu1,sigma1]*d[nu2,sigma4]*d[
         nu3,sigma2]*d[nu4,sigma3] + 1/48*d[nu1,sigma1]*d[nu2,sigma4]*
         d[nu3,sigma3]*d[nu4,sigma2] + 1/48*d[nu1,sigma2]*d[nu2,sigma1]
         *d[nu3,sigma3]*d[nu4,sigma4] - 1/48*d[nu1,sigma2]*d[nu2,sigma1
         ]*d[nu3,sigma4]*d[nu4,sigma3] - 1/48*d[nu1,sigma2]*d[nu2,
         sigma3]*d[nu3,sigma1]*d[nu4,sigma4] + 1/48*d[nu1,sigma2]*d[nu2
         ,sigma3]*d[nu3,sigma4]*d[nu4,sigma1] + 1/48*d[nu1,sigma2]*d[
         nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma3] - 1/48*d[nu1,sigma2]*
         d[nu2,sigma4]*d[nu3,sigma3]*d[nu4,sigma1] - 1/48*d[nu1,sigma3]
         *d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma4] + 1/48*d[nu1,sigma3
         ]*d[nu2,sigma1]*d[nu3,sigma4]*d[nu4,sigma2] + 1/48*d[nu1,
         sigma3]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma4] - 1/48*d[nu1
         ,sigma3]*d[nu2,sigma2]*d[nu3,sigma4]*d[nu4,sigma1] - 1/48*d[
         nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma2] + 1/48*
         d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma2]*d[nu4,sigma1] + 1/48
         *d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma3] - 1/
         48*d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/
         48*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         48*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] + 1/
         48*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]*d[nu4,sigma2] - 1/
         48*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma2]*d[nu4,sigma1] )

);

Print[" ssbar66to1aRule loaded."];

 ssbar66to1bRule = (

   + tt1A1Ato1 * ( 1/8*d[sigma1,sigma3]*d[sigma2,sigma4] - 1/8*d[sigma1
         ,sigma4]*d[sigma2,sigma3] )

       + tt1S1Sto1 * ( 1/8*d[sigma1,sigma3]*d[sigma2,sigma4] - 1/8*d[
         sigma1,sigma4]*d[sigma2,sigma3] )

       + tt66to1b * (  - 1/48*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3]*d[
         sigma2,sigma4] + 1/48*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma4]*
         d[sigma2,sigma3] + 1/48*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,sigma3]
         *d[sigma2,sigma4] - 1/48*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,sigma4
         ]*d[sigma2,sigma3] )

);

Print[" ssbar66to1bRule loaded."];

 ssbar66to6Rule = (

   + sqr2^(-1)*tt61Ato6 * (  - 1/8*e[nu1,nu2,sigma1,sigma3]*d[sigma2,
         sigma4] + 1/8*e[nu1,nu2,sigma1,sigma4]*d[sigma2,sigma3] + 1/8*
         e[nu1,nu2,sigma2,sigma3]*d[sigma1,sigma4] - 1/8*e[nu1,nu2,
         sigma2,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt61Sto6 * ( 1/8*d[nu1,sigma1]*d[nu2,sigma3]*d[
         sigma2,sigma4] - 1/8*d[nu1,sigma1]*d[nu2,sigma4]*d[sigma2,
         sigma3] - 1/8*d[nu1,sigma2]*d[nu2,sigma3]*d[sigma1,sigma4] + 1/
         8*d[nu1,sigma2]*d[nu2,sigma4]*d[sigma1,sigma3] - 1/8*d[nu1,
         sigma3]*d[nu2,sigma1]*d[sigma2,sigma4] + 1/8*d[nu1,sigma3]*d[
         nu2,sigma2]*d[sigma1,sigma4] + 1/8*d[nu1,sigma4]*d[nu2,sigma1]
         *d[sigma2,sigma3] - 1/8*d[nu1,sigma4]*d[nu2,sigma2]*d[sigma1,
         sigma3] )

       + sqr2^(-1)*tt1A6to6 * (  - 1/8*e[nu3,nu4,sigma1,sigma3]*d[
         sigma2,sigma4] + 1/8*e[nu3,nu4,sigma1,sigma4]*d[sigma2,sigma3]
          + 1/8*e[nu3,nu4,sigma2,sigma3]*d[sigma1,sigma4] - 1/8*e[nu3,
         nu4,sigma2,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*tt1S6to6 * ( 1/8*d[nu3,sigma1]*d[nu4,sigma3]*d[
         sigma2,sigma4] - 1/8*d[nu3,sigma1]*d[nu4,sigma4]*d[sigma2,
         sigma3] - 1/8*d[nu3,sigma2]*d[nu4,sigma3]*d[sigma1,sigma4] + 1/
         8*d[nu3,sigma2]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/8*d[nu3,
         sigma3]*d[nu4,sigma1]*d[sigma2,sigma4] + 1/8*d[nu3,sigma3]*d[
         nu4,sigma2]*d[sigma1,sigma4] + 1/8*d[nu3,sigma4]*d[nu4,sigma1]
         *d[sigma2,sigma3] - 1/8*d[nu3,sigma4]*d[nu4,sigma2]*d[sigma1,
         sigma3] )

);

Print[" ssbar66to6Rule loaded."];

 ssbar66to9aRule = (

   + sqr2^(-1)*XXND*tt61Ato6 * ( 1/16*e[nu1,nu2,sigma1,sigma3]*d[sigma2
         ,sigma4] - 1/16*e[nu1,nu2,sigma1,sigma4]*d[sigma2,sigma3] - 1/
         16*e[nu1,nu2,sigma2,sigma3]*d[sigma1,sigma4] + 1/16*e[nu1,nu2,
         sigma2,sigma4]*d[sigma1,sigma3] + 1/32*e[nu1,sigma1,sigma2,
         sigma3]*d[nu2,sigma4] - 1/32*e[nu1,sigma1,sigma2,sigma4]*d[nu2
         ,sigma3] - 1/32*e[nu1,sigma1,sigma3,sigma4]*d[nu2,sigma2] + 1/
         32*e[nu1,sigma2,sigma3,sigma4]*d[nu2,sigma1] - 1/32*e[nu2,
         sigma1,sigma2,sigma3]*d[nu1,sigma4] + 1/32*e[nu2,sigma1,sigma2
         ,sigma4]*d[nu1,sigma3] + 1/32*e[nu2,sigma1,sigma3,sigma4]*d[
         nu1,sigma2] - 1/32*e[nu2,sigma2,sigma3,sigma4]*d[nu1,sigma1] )

       + sqr2^(-1)*XXND*tt1A6to6 * ( 1/16*e[nu3,nu4,sigma1,sigma3]*d[
         sigma2,sigma4] - 1/16*e[nu3,nu4,sigma1,sigma4]*d[sigma2,sigma3
         ] - 1/16*e[nu3,nu4,sigma2,sigma3]*d[sigma1,sigma4] + 1/16*e[
         nu3,nu4,sigma2,sigma4]*d[sigma1,sigma3] + 1/32*e[nu3,sigma1,
         sigma2,sigma3]*d[nu4,sigma4] - 1/32*e[nu3,sigma1,sigma2,sigma4
         ]*d[nu4,sigma3] - 1/32*e[nu3,sigma1,sigma3,sigma4]*d[nu4,
         sigma2] + 1/32*e[nu3,sigma2,sigma3,sigma4]*d[nu4,sigma1] - 1/
         32*e[nu4,sigma1,sigma2,sigma3]*d[nu3,sigma4] + 1/32*e[nu4,
         sigma1,sigma2,sigma4]*d[nu3,sigma3] + 1/32*e[nu4,sigma1,sigma3
         ,sigma4]*d[nu3,sigma2] - 1/32*e[nu4,sigma2,sigma3,sigma4]*d[
         nu3,sigma1] )

       + tt4S4Ato9 * ( 1/8*e[nu1,sigma1,sigma2,sigma3]*d[nu3,sigma4] - 
         1/8*e[nu1,sigma1,sigma2,sigma4]*d[nu3,sigma3] - 1/8*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,sigma2] + 1/8*e[nu3,sigma2,sigma3,
         sigma4]*d[nu1,sigma1] )

       + tt4A4Sto9 * (  - 1/8*e[nu1,sigma1,sigma2,sigma3]*d[nu3,sigma4]
          + 1/8*e[nu1,sigma1,sigma2,sigma4]*d[nu3,sigma3] + 1/8*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,sigma2] - 1/8*e[nu3,sigma2,sigma3,
         sigma4]*d[nu1,sigma1] )

);

Print[" ssbar66to9aRule loaded."];

 ssbar66to9bRule = (

   + tt4A4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3]*d[sigma2,sigma4]
          + 1/8*d[nu1,nu3]*d[sigma1,sigma4]*d[sigma2,sigma3] + 1/8*d[
         nu1,sigma1]*d[nu3,sigma3]*d[sigma2,sigma4] - 1/8*d[nu1,sigma1]
         *d[nu3,sigma4]*d[sigma2,sigma3] - 1/8*d[nu1,sigma2]*d[nu3,
         sigma3]*d[sigma1,sigma4] + 1/8*d[nu1,sigma2]*d[nu3,sigma4]*d[
         sigma1,sigma3] + 1/8*d[nu1,sigma3]*d[nu3,sigma1]*d[sigma2,
         sigma4] - 1/8*d[nu1,sigma3]*d[nu3,sigma2]*d[sigma1,sigma4] - 1/
         8*d[nu1,sigma4]*d[nu3,sigma1]*d[sigma2,sigma3] + 1/8*d[nu1,
         sigma4]*d[nu3,sigma2]*d[sigma1,sigma3] )

       + tt4S4Sto9 * ( 1/8*d[nu1,nu3]*d[sigma1,sigma3]*d[sigma2,sigma4]
          - 1/8*d[nu1,nu3]*d[sigma1,sigma4]*d[sigma2,sigma3] - 1/8*d[
         nu1,sigma1]*d[nu3,sigma3]*d[sigma2,sigma4] + 1/8*d[nu1,sigma1]
         *d[nu3,sigma4]*d[sigma2,sigma3] + 1/8*d[nu1,sigma2]*d[nu3,
         sigma3]*d[sigma1,sigma4] - 1/8*d[nu1,sigma2]*d[nu3,sigma4]*d[
         sigma1,sigma3] - 1/8*d[nu1,sigma3]*d[nu3,sigma1]*d[sigma2,
         sigma4] + 1/8*d[nu1,sigma3]*d[nu3,sigma2]*d[sigma1,sigma4] + 1/
         8*d[nu1,sigma4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/8*d[nu1,
         sigma4]*d[nu3,sigma2]*d[sigma1,sigma3] )

);

Print[" ssbar66to9bRule loaded."];

 ssbar66to10Rule = (

   + tt66to10 * ( 1/12*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3]*d[sigma2,
         sigma4] - 1/12*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma4]*d[sigma2
         ,sigma3] - 1/16*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma3]*d[
         sigma2,sigma4] + 1/16*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma4]*
         d[sigma2,sigma3] + 1/16*d[nu1,nu3]*d[nu2,sigma2]*d[nu4,sigma3]
         *d[sigma1,sigma4] - 1/16*d[nu1,nu3]*d[nu2,sigma2]*d[nu4,sigma4
         ]*d[sigma1,sigma3] - 1/16*d[nu1,nu3]*d[nu2,sigma3]*d[nu4,
         sigma1]*d[sigma2,sigma4] + 1/16*d[nu1,nu3]*d[nu2,sigma3]*d[nu4
         ,sigma2]*d[sigma1,sigma4] + 1/16*d[nu1,nu3]*d[nu2,sigma4]*d[
         nu4,sigma1]*d[sigma2,sigma3] - 1/16*d[nu1,nu3]*d[nu2,sigma4]*
         d[nu4,sigma2]*d[sigma1,sigma3] - 1/12*d[nu1,nu4]*d[nu2,nu3]*d[
         sigma1,sigma3]*d[sigma2,sigma4] + 1/12*d[nu1,nu4]*d[nu2,nu3]*
         d[sigma1,sigma4]*d[sigma2,sigma3] + 1/16*d[nu1,nu4]*d[nu2,
         sigma1]*d[nu3,sigma3]*d[sigma2,sigma4] - 1/16*d[nu1,nu4]*d[nu2
         ,sigma1]*d[nu3,sigma4]*d[sigma2,sigma3] - 1/16*d[nu1,nu4]*d[
         nu2,sigma2]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/16*d[nu1,nu4]*
         d[nu2,sigma2]*d[nu3,sigma4]*d[sigma1,sigma3] + 1/16*d[nu1,nu4]
         *d[nu2,sigma3]*d[nu3,sigma1]*d[sigma2,sigma4] - 1/16*d[nu1,nu4
         ]*d[nu2,sigma3]*d[nu3,sigma2]*d[sigma1,sigma4] - 1/16*d[nu1,
         nu4]*d[nu2,sigma4]*d[nu3,sigma1]*d[sigma2,sigma3] + 1/16*d[nu1
         ,nu4]*d[nu2,sigma4]*d[nu3,sigma2]*d[sigma1,sigma3] + 1/16*d[
         nu1,sigma1]*d[nu2,nu3]*d[nu4,sigma3]*d[sigma2,sigma4] - 1/16*
         d[nu1,sigma1]*d[nu2,nu3]*d[nu4,sigma4]*d[sigma2,sigma3] - 1/16
         *d[nu1,sigma1]*d[nu2,nu4]*d[nu3,sigma3]*d[sigma2,sigma4] + 1/
         16*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,sigma4]*d[sigma2,sigma3] + 1/
         12*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3]*d[nu4,sigma4] - 1/
         12*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma4]*d[nu4,sigma3] + 1/
         24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma2]*d[nu4,sigma4] - 1/
         24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4]*d[nu4,sigma2] - 1/
         24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma2]*d[nu4,sigma3] + 1/
         24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma3]*d[nu4,sigma2] - 1/
         16*d[nu1,sigma2]*d[nu2,nu3]*d[nu4,sigma3]*d[sigma1,sigma4] + 1/
         16*d[nu1,sigma2]*d[nu2,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] + 1/
         16*d[nu1,sigma2]*d[nu2,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] - 1/
         16*d[nu1,sigma2]*d[nu2,nu4]*d[nu3,sigma4]*d[sigma1,sigma3] - 1/
         12*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3]*d[nu4,sigma4] + 1/
         12*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] - 1/
         24*d[nu1,sigma2]*d[nu2,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] + 1/
         24*d[nu1,sigma2]*d[nu2,sigma3]*d[nu3,sigma4]*d[nu4,sigma1] + 1/
         24*d[nu1,sigma2]*d[nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma3] - 1/
         24*d[nu1,sigma2]*d[nu2,sigma4]*d[nu3,sigma3]*d[nu4,sigma1] + 1/
         16*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma1]*d[sigma2,sigma4] - 1/
         16*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma2]*d[sigma1,sigma4] - 1/
         16*d[nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma1]*d[sigma2,sigma4] + 1/
         16*d[nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma2]*d[sigma1,sigma4] - 1/
         24*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma4] + 1/
         24*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma4]*d[nu4,sigma2] + 1/
         24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma4] - 1/
         24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma4]*d[nu4,sigma1] + 1/
         12*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma2] - 1/
         12*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma2]*d[nu4,sigma1] - 1/
         16*d[nu1,sigma4]*d[nu2,nu3]*d[nu4,sigma1]*d[sigma2,sigma3] + 1/
         16*d[nu1,sigma4]*d[nu2,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/
         16*d[nu1,sigma4]*d[nu2,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/
         16*d[nu1,sigma4]*d[nu2,nu4]*d[nu3,sigma2]*d[sigma1,sigma3] + 1/
         24*d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma3] - 1/
         24*d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/
         24*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         24*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] - 1/
         12*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]*d[nu4,sigma2] + 1/
         12*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma2]*d[nu4,sigma1] )

);

Print[" ssbar66to10Rule loaded."];

 ttbar1S1Sto1Rule = (

   + ss4A4Ato1 * (  - 1/4*d[sigma1,sigma3] )

       + ss4S4Sto1 * ( 1/4*d[sigma1,sigma3] )

       + ss1A1Ato1 * ( 1/4 )

       + ss1S1Sto1 * ( 1/4 )

       + ss66to1b * ( 1/8*d[sigma1,sigma3]*d[sigma2,sigma4] - 1/8*d[
         sigma1,sigma4]*d[sigma2,sigma3] )

);

Print[" ttbar1S1Sto1Rule loaded."];

 ttbar1A1Sto1Rule = (

   + ss4S4Ato1 * (  - 1/4*d[sigma1,sigma3] )

       + ss4A4Sto1 * ( 1/4*d[sigma1,sigma3] )

       + ss1S1Ato1 * ( 1/4 )

       + ss1A1Sto1 * ( 1/4 )

       + ss66to1a * (  - 1/8*e[sigma1,sigma2,sigma3,sigma4] )

);

Print[" ttbar1A1Sto1Rule loaded."];

 ttbar1S1Ato1Rule = (

   + ss4S4Ato1 * ( 1/4*d[sigma1,sigma3] )

       + ss4A4Sto1 * (  - 1/4*d[sigma1,sigma3] )

       + ss1S1Ato1 * ( 1/4 )

       + ss1A1Sto1 * ( 1/4 )

       + ss66to1a * (  - 1/8*e[sigma1,sigma2,sigma3,sigma4] )

);

Print[" ttbar1S1Ato1Rule loaded."];

 ttbar1A1Ato1Rule = (

   + ss4A4Ato1 * ( 1/4*d[sigma1,sigma3] )

       + ss4S4Sto1 * (  - 1/4*d[sigma1,sigma3] )

       + ss1A1Ato1 * ( 1/4 )

       + ss1S1Sto1 * ( 1/4 )

       + ss66to1b * ( 1/8*d[sigma1,sigma3]*d[sigma2,sigma4] - 1/8*d[
         sigma1,sigma4]*d[sigma2,sigma3] )

);

Print[" ttbar1A1Ato1Rule loaded."];

 ttbar1S4Sto4Rule = (

   + sqr2^(-1)*ss64Sto4b * (  - 1/4*d[nu3,sigma1]*d[sigma2,sigma3] + 1/
         4*d[nu3,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Ato4a * (  - 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4S6to4b * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4A6to4a * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + ss4A1Ato4 * ( 1/4*d[nu3,sigma1] )

       + ss4S1Sto4 * ( 1/4*d[nu3,sigma1] )

       + ss1A4Ato4 * (  - 1/4*d[nu3,sigma3] )

       + ss1S4Sto4 * ( 1/4*d[nu3,sigma3] )

);

Print[" ttbar1S4Sto4Rule loaded."];

 ttbar1A4Sto4Rule = (

   + sqr2^(-1)*ss64Ato4b * ( 1/4*d[nu3,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu3,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Sto4a * ( 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4A6to4b * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4S6to4a * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + ss4A1Sto4 * ( 1/4*d[nu3,sigma1] )

       + ss4S1Ato4 * ( 1/4*d[nu3,sigma1] )

       + ss1S4Ato4 * (  - 1/4*d[nu3,sigma3] )

       + ss1A4Sto4 * ( 1/4*d[nu3,sigma3] )

);

Print[" ttbar1A4Sto4Rule loaded."];

 ttbar1S4Ato4Rule = (

   + sqr2^(-1)*ss64Ato4b * (  - 1/4*d[nu3,sigma1]*d[sigma2,sigma3] + 1/
         4*d[nu3,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Sto4a * (  - 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4A6to4b * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4S6to4a * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + ss4A1Sto4 * ( 1/4*d[nu3,sigma1] )

       + ss4S1Ato4 * ( 1/4*d[nu3,sigma1] )

       + ss1S4Ato4 * ( 1/4*d[nu3,sigma3] )

       + ss1A4Sto4 * (  - 1/4*d[nu3,sigma3] )

);

Print[" ttbar1S4Ato4Rule loaded."];

 ttbar1A4Ato4Rule = (

   + sqr2^(-1)*ss64Sto4b * ( 1/4*d[nu3,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu3,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Ato4a * ( 1/4*e[nu3,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4S6to4b * (  - 1/4*d[nu3,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu3,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4A6to4a * ( 1/4*e[nu3,sigma1,sigma3,sigma4] )

       + ss4A1Ato4 * ( 1/4*d[nu3,sigma1] )

       + ss4S1Sto4 * ( 1/4*d[nu3,sigma1] )

       + ss1A4Ato4 * ( 1/4*d[nu3,sigma3] )

       + ss1S4Sto4 * (  - 1/4*d[nu3,sigma3] )

);

Print[" ttbar1A4Ato4Rule loaded."];

 ttbar4S1Sto4Rule = (

   + sqr2^(-1)*ss64Sto4b * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Ato4a * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4S6to4b * ( 1/4*d[nu1,sigma3]*d[sigma1,sigma4] - 1/
         4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4A6to4a * ( 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + ss4A1Ato4 * (  - 1/4*d[nu1,sigma1] )

       + ss4S1Sto4 * ( 1/4*d[nu1,sigma1] )

       + ss1A4Ato4 * ( 1/4*d[nu1,sigma3] )

       + ss1S4Sto4 * ( 1/4*d[nu1,sigma3] )

);

Print[" ttbar4S1Sto4Rule loaded."];

 ttbar4S1Ato4Rule = (

   + sqr2^(-1)*ss64Ato4b * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Sto4a * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4A6to4b * (  - 1/4*d[nu1,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4S6to4a * (  - 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + ss4A1Sto4 * (  - 1/4*d[nu1,sigma1] )

       + ss4S1Ato4 * ( 1/4*d[nu1,sigma1] )

       + ss1S4Ato4 * ( 1/4*d[nu1,sigma3] )

       + ss1A4Sto4 * ( 1/4*d[nu1,sigma3] )

);

Print[" ttbar4S1Ato4Rule loaded."];

 ttbar4A1Sto4Rule = (

   + sqr2^(-1)*ss64Ato4b * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Sto4a * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4A6to4b * ( 1/4*d[nu1,sigma3]*d[sigma1,sigma4] - 1/
         4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4S6to4a * ( 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + ss4A1Sto4 * ( 1/4*d[nu1,sigma1] )

       + ss4S1Ato4 * (  - 1/4*d[nu1,sigma1] )

       + ss1S4Ato4 * ( 1/4*d[nu1,sigma3] )

       + ss1A4Sto4 * ( 1/4*d[nu1,sigma3] )

);

Print[" ttbar4A1Sto4Rule loaded."];

 ttbar4A1Ato4Rule = (

   + sqr2^(-1)*ss64Sto4b * ( 1/4*d[nu1,sigma1]*d[sigma2,sigma3] - 1/4*
         d[nu1,sigma2]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss64Ato4a * (  - 1/4*e[nu1,sigma1,sigma2,sigma3] )

       + sqr2^(-1)*ss4S6to4b * (  - 1/4*d[nu1,sigma3]*d[sigma1,sigma4]
          + 1/4*d[nu1,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*ss4A6to4a * (  - 1/4*e[nu1,sigma1,sigma3,sigma4] )

       + ss4A1Ato4 * ( 1/4*d[nu1,sigma1] )

       + ss4S1Sto4 * (  - 1/4*d[nu1,sigma1] )

       + ss1A4Ato4 * ( 1/4*d[nu1,sigma3] )

       + ss1S4Sto4 * ( 1/4*d[nu1,sigma3] )

);

Print[" ttbar4A1Ato4Rule loaded."];

 ttbar1S6to6Rule = (

   + sqr2^(-1)*ss4A4Ato6 * (  - 1/4*d[nu3,sigma1]*d[nu4,sigma3] + 1/4*
         d[nu3,sigma3]*d[nu4,sigma1] )

       + sqr2^(-1)*ss4S4Ato6 * (  - 1/4*e[nu3,nu4,sigma1,sigma3] )

       + sqr2^(-1)*ss4A4Sto6 * ( 1/4*e[nu3,nu4,sigma1,sigma3] )

       + sqr2^(-1)*ss4S4Sto6 * ( 1/4*d[nu3,sigma1]*d[nu4,sigma3] - 1/4*
         d[nu3,sigma3]*d[nu4,sigma1] )

       + sqr2^(-1)*ss66to6 * ( 1/8*d[nu3,sigma1]*d[nu4,sigma3]*d[sigma2
         ,sigma4] - 1/8*d[nu3,sigma1]*d[nu4,sigma4]*d[sigma2,sigma3] - 
         1/8*d[nu3,sigma2]*d[nu4,sigma3]*d[sigma1,sigma4] + 1/8*d[nu3,
         sigma2]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/8*d[nu3,sigma3]*d[
         nu4,sigma1]*d[sigma2,sigma4] + 1/8*d[nu3,sigma3]*d[nu4,sigma2]
         *d[sigma1,sigma4] + 1/8*d[nu3,sigma4]*d[nu4,sigma1]*d[sigma2,
         sigma3] - 1/8*d[nu3,sigma4]*d[nu4,sigma2]*d[sigma1,sigma3] )

       + ss61Ato6 * ( 1/8*e[nu3,nu4,sigma1,sigma2] )

       + ss61Sto6 * (  - 1/8*d[nu3,sigma1]*d[nu4,sigma2] + 1/8*d[nu3,
         sigma2]*d[nu4,sigma1] )

       + ss1A6to6 * (  - 1/8*e[nu3,nu4,sigma3,sigma4] )

       + ss1S6to6 * ( 1/8*d[nu3,sigma3]*d[nu4,sigma4] - 1/8*d[nu3,
         sigma4]*d[nu4,sigma3] )

);

Print[" ttbar1S6to6Rule loaded."];

 ttbar1A6to6Rule = (

   + sqr2^(-1)*ss4A4Ato6 * (  - 1/4*e[nu3,nu4,sigma1,sigma3] )

       + sqr2^(-1)*ss4S4Ato6 * (  - 1/4*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         4*d[nu3,sigma3]*d[nu4,sigma1] )

       + sqr2^(-1)*ss4A4Sto6 * ( 1/4*d[nu3,sigma1]*d[nu4,sigma3] - 1/4*
         d[nu3,sigma3]*d[nu4,sigma1] )

       + sqr2^(-1)*ss4S4Sto6 * ( 1/4*e[nu3,nu4,sigma1,sigma3] )

       + sqr2^(-1)*ss66to6 * (  - 1/8*e[nu3,nu4,sigma1,sigma3]*d[sigma2
         ,sigma4] + 1/8*e[nu3,nu4,sigma1,sigma4]*d[sigma2,sigma3] + 1/8
         *e[nu3,nu4,sigma2,sigma3]*d[sigma1,sigma4] - 1/8*e[nu3,nu4,
         sigma2,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*XXND*ss66to9a * ( 1/16*e[nu3,nu4,sigma1,sigma3]*d[
         sigma2,sigma4] - 1/16*e[nu3,nu4,sigma1,sigma4]*d[sigma2,sigma3
         ] - 1/16*e[nu3,nu4,sigma2,sigma3]*d[sigma1,sigma4] + 1/16*e[
         nu3,nu4,sigma2,sigma4]*d[sigma1,sigma3] + 1/32*e[nu3,sigma1,
         sigma2,sigma3]*d[nu4,sigma4] - 1/32*e[nu3,sigma1,sigma2,sigma4
         ]*d[nu4,sigma3] - 1/32*e[nu3,sigma1,sigma3,sigma4]*d[nu4,
         sigma2] + 1/32*e[nu3,sigma2,sigma3,sigma4]*d[nu4,sigma1] - 1/
         32*e[nu4,sigma1,sigma2,sigma3]*d[nu3,sigma4] + 1/32*e[nu4,
         sigma1,sigma2,sigma4]*d[nu3,sigma3] + 1/32*e[nu4,sigma1,sigma3
         ,sigma4]*d[nu3,sigma2] - 1/32*e[nu4,sigma2,sigma3,sigma4]*d[
         nu3,sigma1] )

       + ss61Ato6 * (  - 1/8*d[nu3,sigma1]*d[nu4,sigma2] + 1/8*d[nu3,
         sigma2]*d[nu4,sigma1] )

       + ss61Sto6 * ( 1/8*e[nu3,nu4,sigma1,sigma2] )

       + ss1A6to6 * ( 1/8*d[nu3,sigma3]*d[nu4,sigma4] - 1/8*d[nu3,
         sigma4]*d[nu4,sigma3] )

       + ss1S6to6 * (  - 1/8*e[nu3,nu4,sigma3,sigma4] )

);

Print[" ttbar1A6to6Rule loaded."];

 ttbar61Sto6Rule = (

   + sqr2^(-1)*ss4A4Ato6 * (  - 1/4*d[nu1,sigma1]*d[nu2,sigma3] + 1/4*
         d[nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*ss4S4Ato6 * ( 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*ss4A4Sto6 * (  - 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*ss4S4Sto6 * ( 1/4*d[nu1,sigma1]*d[nu2,sigma3] - 1/4*
         d[nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*ss66to6 * ( 1/8*d[nu1,sigma1]*d[nu2,sigma3]*d[sigma2
         ,sigma4] - 1/8*d[nu1,sigma1]*d[nu2,sigma4]*d[sigma2,sigma3] - 
         1/8*d[nu1,sigma2]*d[nu2,sigma3]*d[sigma1,sigma4] + 1/8*d[nu1,
         sigma2]*d[nu2,sigma4]*d[sigma1,sigma3] - 1/8*d[nu1,sigma3]*d[
         nu2,sigma1]*d[sigma2,sigma4] + 1/8*d[nu1,sigma3]*d[nu2,sigma2]
         *d[sigma1,sigma4] + 1/8*d[nu1,sigma4]*d[nu2,sigma1]*d[sigma2,
         sigma3] - 1/8*d[nu1,sigma4]*d[nu2,sigma2]*d[sigma1,sigma3] )

       + ss61Ato6 * (  - 1/8*e[nu1,nu2,sigma1,sigma2] )

       + ss61Sto6 * ( 1/8*d[nu1,sigma1]*d[nu2,sigma2] - 1/8*d[nu1,
         sigma2]*d[nu2,sigma1] )

       + ss1A6to6 * ( 1/8*e[nu1,nu2,sigma3,sigma4] )

       + ss1S6to6 * (  - 1/8*d[nu1,sigma3]*d[nu2,sigma4] + 1/8*d[nu1,
         sigma4]*d[nu2,sigma3] )

);

Print[" ttbar61Sto6Rule loaded."];

 ttbar61Ato6Rule = (

   + sqr2^(-1)*ss4A4Ato6 * (  - 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*ss4S4Ato6 * ( 1/4*d[nu1,sigma1]*d[nu2,sigma3] - 1/4*
         d[nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*ss4A4Sto6 * (  - 1/4*d[nu1,sigma1]*d[nu2,sigma3] + 1/
         4*d[nu1,sigma3]*d[nu2,sigma1] )

       + sqr2^(-1)*ss4S4Sto6 * ( 1/4*e[nu1,nu2,sigma1,sigma3] )

       + sqr2^(-1)*ss66to6 * (  - 1/8*e[nu1,nu2,sigma1,sigma3]*d[sigma2
         ,sigma4] + 1/8*e[nu1,nu2,sigma1,sigma4]*d[sigma2,sigma3] + 1/8
         *e[nu1,nu2,sigma2,sigma3]*d[sigma1,sigma4] - 1/8*e[nu1,nu2,
         sigma2,sigma4]*d[sigma1,sigma3] )

       + sqr2^(-1)*XXND*ss66to9a * ( 1/16*e[nu1,nu2,sigma1,sigma3]*d[
         sigma2,sigma4] - 1/16*e[nu1,nu2,sigma1,sigma4]*d[sigma2,sigma3
         ] - 1/16*e[nu1,nu2,sigma2,sigma3]*d[sigma1,sigma4] + 1/16*e[
         nu1,nu2,sigma2,sigma4]*d[sigma1,sigma3] + 1/32*e[nu1,sigma1,
         sigma2,sigma3]*d[nu2,sigma4] - 1/32*e[nu1,sigma1,sigma2,sigma4
         ]*d[nu2,sigma3] - 1/32*e[nu1,sigma1,sigma3,sigma4]*d[nu2,
         sigma2] + 1/32*e[nu1,sigma2,sigma3,sigma4]*d[nu2,sigma1] - 1/
         32*e[nu2,sigma1,sigma2,sigma3]*d[nu1,sigma4] + 1/32*e[nu2,
         sigma1,sigma2,sigma4]*d[nu1,sigma3] + 1/32*e[nu2,sigma1,sigma3
         ,sigma4]*d[nu1,sigma2] - 1/32*e[nu2,sigma2,sigma3,sigma4]*d[
         nu1,sigma1] )

       + ss61Ato6 * ( 1/8*d[nu1,sigma1]*d[nu2,sigma2] - 1/8*d[nu1,
         sigma2]*d[nu2,sigma1] )

       + ss61Sto6 * (  - 1/8*e[nu1,nu2,sigma1,sigma2] )

       + ss1A6to6 * (  - 1/8*d[nu1,sigma3]*d[nu2,sigma4] + 1/8*d[nu1,
         sigma4]*d[nu2,sigma3] )

       + ss1S6to6 * ( 1/8*e[nu1,nu2,sigma3,sigma4] )

);

Print[" ttbar61Ato6Rule loaded."];

 ttbar4S4Sto1Rule = (

   + ss4A4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss4S4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss1A1Ato1 * (  - 1/4*d[nu1,nu3] )

       + ss1S1Sto1 * ( 1/4*d[nu1,nu3] )

);

Print[" ttbar4S4Sto1Rule loaded."];

 ttbar4A4Sto1Rule = (

   + ss4S4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss4A4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss1S1Ato1 * (  - 1/4*d[nu1,nu3] )

       + ss1A1Sto1 * ( 1/4*d[nu1,nu3] )

);

Print[" ttbar4A4Sto1Rule loaded."];

 ttbar4S4Ato1Rule = (

   + ss4S4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss4A4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss1S1Ato1 * ( 1/4*d[nu1,nu3] )

       + ss1A1Sto1 * (  - 1/4*d[nu1,nu3] )

);

Print[" ttbar4S4Ato1Rule loaded."];

 ttbar4A4Ato1Rule = (

   + ss4A4Ato1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss4S4Sto1 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] )

       + ss1A1Ato1 * ( 1/4*d[nu1,nu3] )

       + ss1S1Sto1 * (  - 1/4*d[nu1,nu3] )

);

Print[" ttbar4A4Ato1Rule loaded."];

 ttbar4S4Sto6Rule = (

   + sqr2^(-1)*ss61Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*ss61Sto6 * ( 1/4*d[nu1,sigma1]*d[nu3,sigma2] - 1/4*
         d[nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*ss1A6to6 * ( 1/4*e[nu1,nu3,sigma3,sigma4] )

       + sqr2^(-1)*ss1S6to6 * ( 1/4*d[nu1,sigma3]*d[nu3,sigma4] - 1/4*
         d[nu1,sigma4]*d[nu3,sigma3] )

       + ss4S4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + ss4A4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" ttbar4S4Sto6Rule loaded."];

 ttbar4A4Sto6Rule = (

   + sqr2^(-1)*ss61Ato6 * (  - 1/4*d[nu1,sigma1]*d[nu3,sigma2] + 1/4*d[
         nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*ss61Sto6 * (  - 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*ss1A6to6 * ( 1/4*d[nu1,sigma3]*d[nu3,sigma4] - 1/4*
         d[nu1,sigma4]*d[nu3,sigma3] )

       + sqr2^(-1)*ss1S6to6 * ( 1/4*e[nu1,nu3,sigma3,sigma4] )

       + ss4A4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + ss4S4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" ttbar4A4Sto6Rule loaded."];

 ttbar4S4Ato6Rule = (

   + sqr2^(-1)*ss61Ato6 * ( 1/4*d[nu1,sigma1]*d[nu3,sigma2] - 1/4*d[nu1
         ,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*ss61Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*ss1A6to6 * (  - 1/4*d[nu1,sigma3]*d[nu3,sigma4] + 1/
         4*d[nu1,sigma4]*d[nu3,sigma3] )

       + sqr2^(-1)*ss1S6to6 * (  - 1/4*e[nu1,nu3,sigma3,sigma4] )

       + ss4A4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + ss4S4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" ttbar4S4Ato6Rule loaded."];

 ttbar4A4Ato6Rule = (

   + sqr2^(-1)*ss61Ato6 * (  - 1/4*e[nu1,nu3,sigma1,sigma2] )

       + sqr2^(-1)*ss61Sto6 * (  - 1/4*d[nu1,sigma1]*d[nu3,sigma2] + 1/
         4*d[nu1,sigma2]*d[nu3,sigma1] )

       + sqr2^(-1)*ss1A6to6 * (  - 1/4*e[nu1,nu3,sigma3,sigma4] )

       + sqr2^(-1)*ss1S6to6 * (  - 1/4*d[nu1,sigma3]*d[nu3,sigma4] + 1/
         4*d[nu1,sigma4]*d[nu3,sigma3] )

       + ss4S4Ato6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

       + ss4A4Sto6 * ( 1/4*e[nu1,nu3,sigma1,sigma3] )

);

Print[" ttbar4A4Ato6Rule loaded."];

 ttbar4S4Sto9Rule = (

   + ss4A4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss4S4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss66to9b * ( 1/8*d[nu1,nu3]*d[sigma1,sigma3]*d[sigma2,sigma4]
          - 1/8*d[nu1,nu3]*d[sigma1,sigma4]*d[sigma2,sigma3] - 1/8*d[
         nu1,sigma1]*d[nu3,sigma3]*d[sigma2,sigma4] + 1/8*d[nu1,sigma1]
         *d[nu3,sigma4]*d[sigma2,sigma3] + 1/8*d[nu1,sigma2]*d[nu3,
         sigma3]*d[sigma1,sigma4] - 1/8*d[nu1,sigma2]*d[nu3,sigma4]*d[
         sigma1,sigma3] - 1/8*d[nu1,sigma3]*d[nu3,sigma1]*d[sigma2,
         sigma4] + 1/8*d[nu1,sigma3]*d[nu3,sigma2]*d[sigma1,sigma4] + 1/
         8*d[nu1,sigma4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/8*d[nu1,
         sigma4]*d[nu3,sigma2]*d[sigma1,sigma3] )

);

Print[" ttbar4S4Sto9Rule loaded."];

 ttbar4A4Sto9Rule = (

   + ss4S4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss4A4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss66to9a * (  - 1/8*e[nu1,sigma1,sigma2,sigma3]*d[nu3,sigma4]
          + 1/8*e[nu1,sigma1,sigma2,sigma4]*d[nu3,sigma3] + 1/8*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,sigma2] - 1/8*e[nu3,sigma2,sigma3,
         sigma4]*d[nu1,sigma1] )

);

Print[" ttbar4A4Sto9Rule loaded."];

 ttbar4S4Ato9Rule = (

   + ss4S4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss4A4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss66to9a * ( 1/8*e[nu1,sigma1,sigma2,sigma3]*d[nu3,sigma4] - 1/
         8*e[nu1,sigma1,sigma2,sigma4]*d[nu3,sigma3] - 1/8*e[nu3,sigma1
         ,sigma3,sigma4]*d[nu1,sigma2] + 1/8*e[nu3,sigma2,sigma3,sigma4
         ]*d[nu1,sigma1] )

);

Print[" ttbar4S4Ato9Rule loaded."];

 ttbar4A4Ato9Rule = (

   + ss4A4Ato9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss4S4Sto9 * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3] + 1/4*d[nu1,
         sigma1]*d[nu3,sigma3] + 1/4*d[nu1,sigma3]*d[nu3,sigma1] )

       + ss66to9b * (  - 1/8*d[nu1,nu3]*d[sigma1,sigma3]*d[sigma2,
         sigma4] + 1/8*d[nu1,nu3]*d[sigma1,sigma4]*d[sigma2,sigma3] + 1/
         8*d[nu1,sigma1]*d[nu3,sigma3]*d[sigma2,sigma4] - 1/8*d[nu1,
         sigma1]*d[nu3,sigma4]*d[sigma2,sigma3] - 1/8*d[nu1,sigma2]*d[
         nu3,sigma3]*d[sigma1,sigma4] + 1/8*d[nu1,sigma2]*d[nu3,sigma4]
         *d[sigma1,sigma3] + 1/8*d[nu1,sigma3]*d[nu3,sigma1]*d[sigma2,
         sigma4] - 1/8*d[nu1,sigma3]*d[nu3,sigma2]*d[sigma1,sigma4] - 1/
         8*d[nu1,sigma4]*d[nu3,sigma1]*d[sigma2,sigma3] + 1/8*d[nu1,
         sigma4]*d[nu3,sigma2]*d[sigma1,sigma3] )

);

Print[" ttbar4A4Ato9Rule loaded."];

 ttbar4S6to4aRule = (

   + sqr2^(-1)*ss4A1Sto4 * (  - 1/4*e[nu1,nu3,nu4,sigma1] )

       + sqr2^(-1)*ss4S1Ato4 * ( 1/4*e[nu1,nu3,nu4,sigma1] )

       + sqr2^(-1)*ss1S4Ato4 * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + sqr2^(-1)*ss1A4Sto4 * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + ss64Ato4b * ( 1/24*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] )

       + ss64Ato4a * (  - 5/288*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3]
          + 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] - 5/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] + 5/288*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu3,nu4,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu3,nu4,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + ss64Sto4a * ( 1/24*d[nu1,sigma1]*d[nu3,sigma2]*d[nu4,sigma3]
          - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/24*d[nu1
         ,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu3,sigma3]*d[nu4,sigma1] + 1/24*d[nu1,sigma3]*d[nu3,sigma1]*
         d[nu4,sigma2] - 1/24*d[nu1,sigma3]*d[nu3,sigma2]*d[nu4,sigma1]
          )

       + ss4A6to4b * ( 1/24*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] )

       + ss4A6to4a * (  - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] - 5/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] + 5/288*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu3,nu4,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu3,nu4,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + ss4S6to4a * (  - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma4
         ] + 1/24*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/24*d[nu1,sigma3]*
         d[nu3,sigma4]*d[nu4,sigma1] - 1/24*d[nu1,sigma4]*d[nu3,sigma1]
         *d[nu4,sigma3] + 1/24*d[nu1,sigma4]*d[nu3,sigma3]*d[nu4,sigma1
         ] )

       + XXND*ss64Ato16 * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3] + 1/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu4,sigma2] - 1/288*e[nu1,nu3,sigma2,sigma3]*
         d[nu4,sigma1] + 7/288*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3]
          - 1/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] + 1/288*e[nu1,
         nu4,sigma2,sigma3]*d[nu3,sigma1] - 5/144*e[nu3,nu4,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/96*e[nu4,sigma1,
         sigma2,sigma3]*d[nu1,nu3] )

       + XXND*ss4A6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4] - 5/288*e[nu1,nu3,
         sigma1,sigma4]*d[nu4,sigma3] - 1/288*e[nu1,nu3,sigma3,sigma4]*
         d[nu4,sigma1] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 1/288*e[nu1,
         nu4,sigma3,sigma4]*d[nu3,sigma1] + 1/36*e[nu3,nu4,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu3,nu4,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/96*e[nu4,sigma1,
         sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ttbar4S6to4aRule loaded."];

 ttbar4A6to4aRule = (

   + sqr2^(-1)*ss4A1Ato4 * ( 1/4*e[nu1,nu3,nu4,sigma1] )

       + sqr2^(-1)*ss4S1Sto4 * (  - 1/4*e[nu1,nu3,nu4,sigma1] )

       + sqr2^(-1)*ss1A4Ato4 * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + sqr2^(-1)*ss1S4Sto4 * (  - 1/4*e[nu1,nu3,nu4,sigma3] )

       + ss64Sto4b * ( 1/24*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] )

       + ss64Ato4a * ( 1/24*d[nu1,sigma1]*d[nu3,sigma2]*d[nu4,sigma3]
          - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/24*d[nu1
         ,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu3,sigma3]*d[nu4,sigma1] + 1/24*d[nu1,sigma3]*d[nu3,sigma1]*
         d[nu4,sigma2] - 1/24*d[nu1,sigma3]*d[nu3,sigma2]*d[nu4,sigma1]
          )

       + ss64Sto4a * (  - 5/288*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3]
          + 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] - 5/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] + 5/288*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu3,nu4,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu3,nu4,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + ss4S6to4b * ( 1/24*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] )

       + ss4A6to4a * (  - 1/24*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma4
         ] + 1/24*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/24*d[nu1,sigma3]*
         d[nu3,sigma4]*d[nu4,sigma1] - 1/24*d[nu1,sigma4]*d[nu3,sigma1]
         *d[nu4,sigma3] + 1/24*d[nu1,sigma4]*d[nu3,sigma3]*d[nu4,sigma1
         ] )

       + ss4S6to4a * (  - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] - 5/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu4,sigma1] + 5/288*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] + 5/288*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/144
         *e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu3,nu4,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu3,nu4,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 
         1/96*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

       + XXND*ss64Sto16 * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3] + 1/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu4,sigma2] - 1/288*e[nu1,nu3,sigma2,sigma3]*
         d[nu4,sigma1] + 7/288*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3]
          - 1/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] + 1/288*e[nu1,
         nu4,sigma2,sigma3]*d[nu3,sigma1] - 5/144*e[nu3,nu4,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/96*e[nu4,sigma1,
         sigma2,sigma3]*d[nu1,nu3] )

       + XXND*ss4S6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4] - 5/288*e[nu1,nu3,
         sigma1,sigma4]*d[nu4,sigma3] - 1/288*e[nu1,nu3,sigma3,sigma4]*
         d[nu4,sigma1] - 5/288*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 1/288*e[nu1,
         nu4,sigma3,sigma4]*d[nu3,sigma1] + 1/36*e[nu3,nu4,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu3,nu4,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/96*e[nu4,sigma1,
         sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ttbar4A6to4aRule loaded."];

 ttbar4S6to4bRule = (

   + sqr2^(-1)*ss4A1Ato4 * ( 1/4*d[nu1,nu3]*d[nu4,sigma1] - 1/4*d[nu1,
         nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*ss4S1Sto4 * (  - 1/4*d[nu1,nu3]*d[nu4,sigma1] + 1/4*
         d[nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*ss1A4Ato4 * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + sqr2^(-1)*ss1S4Sto4 * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + ss64Sto4b * (  - 1/24*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/24*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/24*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/24*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] )

       + ss64Ato4a * (  - 1/24*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + ss4S6to4b * ( 1/24*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/24*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/24*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/24*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] )

       + ss4A6to4a * (  - 1/24*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ttbar4S6to4bRule loaded."];

 ttbar4A6to4bRule = (

   + sqr2^(-1)*ss4A1Sto4 * (  - 1/4*d[nu1,nu3]*d[nu4,sigma1] + 1/4*d[
         nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*ss4S1Ato4 * ( 1/4*d[nu1,nu3]*d[nu4,sigma1] - 1/4*d[
         nu1,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*ss1S4Ato4 * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + sqr2^(-1)*ss1A4Sto4 * ( 1/4*d[nu1,nu3]*d[nu4,sigma3] - 1/4*d[
         nu1,nu4]*d[nu3,sigma3] )

       + ss64Ato4b * (  - 1/24*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/24*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/24*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/24*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] )

       + ss64Sto4a * (  - 1/24*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + ss4A6to4b * ( 1/24*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/24*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/24*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/24*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] )

       + ss4S6to4a * (  - 1/24*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4]
          + 1/24*e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ttbar4A6to4bRule loaded."];

 ttbar4S6to16Rule = (

   + ss64Ato16 * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3] + 1/
         48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 13/144*e[nu1,nu3,
         sigma1,sigma2]*d[nu4,sigma3] - 1/72*e[nu1,nu3,sigma1,sigma3]*
         d[nu4,sigma2] + 1/72*e[nu1,nu3,sigma2,sigma3]*d[nu4,sigma1] + 
         13/144*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3] + 1/72*e[nu1,nu4
         ,sigma1,sigma3]*d[nu3,sigma2] - 1/72*e[nu1,nu4,sigma2,sigma3]*
         d[nu3,sigma1] + 1/18*e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 
         13/144*e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma2] - 13/144*e[nu3,
         nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/48*e[nu3,sigma1,sigma2,
         sigma3]*d[nu1,nu4] - 1/48*e[nu4,sigma1,sigma2,sigma3]*d[nu1,
         nu3] )

       + ss64Sto16 * (  - 1/12*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3
         ] + 1/12*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/12*d[
         nu1,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/12*d[nu1,nu4]*d[
         nu3,sigma2]*d[sigma1,sigma3] + 1/12*d[nu1,sigma1]*d[nu3,sigma2
         ]*d[nu4,sigma3] - 1/12*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,
         sigma2] - 1/12*d[nu1,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         12*d[nu1,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] - 1/6*d[nu1,
         sigma3]*d[nu3,sigma1]*d[nu4,sigma2] + 1/6*d[nu1,sigma3]*d[nu3,
         sigma2]*d[nu4,sigma1] )

       + ss4A6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4]
          + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 1/18*e[nu1,
         nu3,sigma1,sigma3]*d[nu4,sigma4] - 1/18*e[nu1,nu3,sigma1,
         sigma4]*d[nu4,sigma3] - 7/144*e[nu1,nu3,sigma3,sigma4]*d[nu4,
         sigma1] - 1/18*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4] + 1/18*
         e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 7/144*e[nu1,nu4,
         sigma3,sigma4]*d[nu3,sigma1] - 1/144*e[nu3,nu4,sigma1,sigma3]*
         d[nu1,sigma4] + 1/144*e[nu3,nu4,sigma1,sigma4]*d[nu1,sigma3]
          + 5/36*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/48*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/48*e[nu4,sigma1,sigma3,
         sigma4]*d[nu1,nu3] )

       + ss4S6to16 * ( 1/12*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/12*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/12*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/12*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] + 1/6*d[nu1,sigma1]*d[nu3,sigma3]*d[
         nu4,sigma4] - 1/6*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 
         1/12*d[nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/12*d[nu1,
         sigma3]*d[nu3,sigma4]*d[nu4,sigma1] - 1/12*d[nu1,sigma4]*d[nu3
         ,sigma1]*d[nu4,sigma3] + 1/12*d[nu1,sigma4]*d[nu3,sigma3]*d[
         nu4,sigma1] )

       + XXND*ss64Ato4a * ( 1/144*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3
         ] - 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] + 1/144*e[nu1
         ,nu3,sigma2,sigma3]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] + 1/144*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] - 1/144*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1
         ,sigma3]*d[nu1,sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + XXND*ss4A6to4a * ( 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4
         ] - 1/144*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] + 1/144*e[nu1
         ,nu3,sigma3,sigma4]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] + 1/144*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] - 1/144*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/72*e[nu3,nu4,sigma1
         ,sigma4]*d[nu1,sigma3] - 1/72*e[nu3,nu4,sigma3,sigma4]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ttbar4S6to16Rule loaded."];

 ttbar4A6to16Rule = (

   + ss64Ato16 * (  - 1/12*d[nu1,nu3]*d[nu4,sigma1]*d[sigma2,sigma3] + 
         1/12*d[nu1,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/12*d[nu1,
         nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/12*d[nu1,nu4]*d[nu3,
         sigma2]*d[sigma1,sigma3] + 1/12*d[nu1,sigma1]*d[nu3,sigma2]*d[
         nu4,sigma3] - 1/12*d[nu1,sigma1]*d[nu3,sigma3]*d[nu4,sigma2]
          - 1/12*d[nu1,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/12*d[nu1
         ,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] - 1/6*d[nu1,sigma3]*d[nu3
         ,sigma1]*d[nu4,sigma2] + 1/6*d[nu1,sigma3]*d[nu3,sigma2]*d[nu4
         ,sigma1] )

       + ss64Sto16 * (  - 1/48*e[nu1,nu3,nu4,sigma1]*d[sigma2,sigma3]
          + 1/48*e[nu1,nu3,nu4,sigma2]*d[sigma1,sigma3] - 13/144*e[nu1,
         nu3,sigma1,sigma2]*d[nu4,sigma3] - 1/72*e[nu1,nu3,sigma1,
         sigma3]*d[nu4,sigma2] + 1/72*e[nu1,nu3,sigma2,sigma3]*d[nu4,
         sigma1] + 13/144*e[nu1,nu4,sigma1,sigma2]*d[nu3,sigma3] + 1/72
         *e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma2] - 1/72*e[nu1,nu4,
         sigma2,sigma3]*d[nu3,sigma1] + 1/18*e[nu3,nu4,sigma1,sigma2]*
         d[nu1,sigma3] + 13/144*e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma2]
          - 13/144*e[nu3,nu4,sigma2,sigma3]*d[nu1,sigma1] + 1/48*e[nu3,
         sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*e[nu4,sigma1,sigma2,
         sigma3]*d[nu1,nu3] )

       + ss4A6to16 * ( 1/12*d[nu1,nu3]*d[nu4,sigma3]*d[sigma1,sigma4]
          - 1/12*d[nu1,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] - 1/12*d[nu1
         ,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/12*d[nu1,nu4]*d[nu3,
         sigma4]*d[sigma1,sigma3] + 1/6*d[nu1,sigma1]*d[nu3,sigma3]*d[
         nu4,sigma4] - 1/6*d[nu1,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] + 
         1/12*d[nu1,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] - 1/12*d[nu1,
         sigma3]*d[nu3,sigma4]*d[nu4,sigma1] - 1/12*d[nu1,sigma4]*d[nu3
         ,sigma1]*d[nu4,sigma3] + 1/12*d[nu1,sigma4]*d[nu3,sigma3]*d[
         nu4,sigma1] )

       + ss4S6to16 * (  - 1/48*e[nu1,nu3,nu4,sigma3]*d[sigma1,sigma4]
          + 1/48*e[nu1,nu3,nu4,sigma4]*d[sigma1,sigma3] + 1/18*e[nu1,
         nu3,sigma1,sigma3]*d[nu4,sigma4] - 1/18*e[nu1,nu3,sigma1,
         sigma4]*d[nu4,sigma3] - 7/144*e[nu1,nu3,sigma3,sigma4]*d[nu4,
         sigma1] - 1/18*e[nu1,nu4,sigma1,sigma3]*d[nu3,sigma4] + 1/18*
         e[nu1,nu4,sigma1,sigma4]*d[nu3,sigma3] + 7/144*e[nu1,nu4,
         sigma3,sigma4]*d[nu3,sigma1] - 1/144*e[nu3,nu4,sigma1,sigma3]*
         d[nu1,sigma4] + 1/144*e[nu3,nu4,sigma1,sigma4]*d[nu1,sigma3]
          + 5/36*e[nu3,nu4,sigma3,sigma4]*d[nu1,sigma1] - 1/48*e[nu3,
         sigma1,sigma3,sigma4]*d[nu1,nu4] + 1/48*e[nu4,sigma1,sigma3,
         sigma4]*d[nu1,nu3] )

       + XXND*ss64Sto4a * ( 1/144*e[nu1,nu3,sigma1,sigma2]*d[nu4,sigma3
         ] - 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma2] + 1/144*e[nu1
         ,nu3,sigma2,sigma3]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma2]*d[nu3,sigma3] + 1/144*e[nu1,nu4,sigma1,sigma3]*d[nu3,
         sigma2] - 1/144*e[nu1,nu4,sigma2,sigma3]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma2]*d[nu1,sigma3] + 1/72*e[nu3,nu4,sigma1
         ,sigma3]*d[nu1,sigma2] - 1/72*e[nu3,nu4,sigma2,sigma3]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + XXND*ss4S6to4a * ( 1/144*e[nu1,nu3,sigma1,sigma3]*d[nu4,sigma4
         ] - 1/144*e[nu1,nu3,sigma1,sigma4]*d[nu4,sigma3] + 1/144*e[nu1
         ,nu3,sigma3,sigma4]*d[nu4,sigma1] - 1/144*e[nu1,nu4,sigma1,
         sigma3]*d[nu3,sigma4] + 1/144*e[nu1,nu4,sigma1,sigma4]*d[nu3,
         sigma3] - 1/144*e[nu1,nu4,sigma3,sigma4]*d[nu3,sigma1] - 1/72*
         e[nu3,nu4,sigma1,sigma3]*d[nu1,sigma4] + 1/72*e[nu3,nu4,sigma1
         ,sigma4]*d[nu1,sigma3] - 1/72*e[nu3,nu4,sigma3,sigma4]*d[nu1,
         sigma1] + 1/48*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu4] - 1/48*
         e[nu4,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ttbar4A6to16Rule loaded."];

 ttbar64Sto4aRule = (

   + sqr2^(-1)*ss4A1Sto4 * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*ss4S1Ato4 * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*ss1S4Ato4 * ( 1/4*e[nu1,nu2,nu3,sigma3] )

       + sqr2^(-1)*ss1A4Sto4 * (  - 1/4*e[nu1,nu2,nu3,sigma3] )

       + ss64Ato4b * ( 1/24*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] )

       + ss64Ato4a * (  - 5/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3]
          + 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 5/288*e[nu1,
         nu2,sigma2,sigma3]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma2]*d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,
         sigma2] + 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu2,nu3,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu2,nu3,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + ss64Sto4a * (  - 1/24*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3
         ] + 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma2] + 1/24*d[
         nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/24*d[nu1,sigma2]*
         d[nu2,sigma3]*d[nu3,sigma1] - 1/24*d[nu1,sigma3]*d[nu2,sigma1]
         *d[nu3,sigma2] + 1/24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma1
         ] )

       + ss4A6to4b * ( 1/24*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] )

       + ss4A6to4a * (  - 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 5/288*e[nu1,
         nu2,sigma3,sigma4]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma3]*d[nu2,sigma4] - 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,
         sigma3] + 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu2,nu3,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

       + ss4S6to4a * ( 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4]
          - 1/24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma3] - 1/24*d[nu1
         ,sigma3]*d[nu2,sigma1]*d[nu3,sigma4] + 1/24*d[nu1,sigma3]*d[
         nu2,sigma4]*d[nu3,sigma1] + 1/24*d[nu1,sigma4]*d[nu2,sigma1]*
         d[nu3,sigma3] - 1/24*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]
          )

       + XXND*ss64Ato16 * (  - 1/48*e[nu1,nu2,nu3,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3] + 1/288*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma2] - 1/288*e[nu1,nu2,sigma2,sigma3]*
         d[nu3,sigma1] + 7/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3]
          - 1/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma2] + 1/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu2,sigma1] - 5/144*e[nu2,nu3,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*e[nu3,sigma1,
         sigma2,sigma3]*d[nu1,nu2] )

       + XXND*ss4A6to16 * (  - 1/48*e[nu1,nu2,nu3,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu2,
         sigma1,sigma4]*d[nu3,sigma3] - 1/288*e[nu1,nu2,sigma3,sigma4]*
         d[nu3,sigma1] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,sigma3] + 1/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu2,sigma1] + 1/36*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu2,nu3,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 1/96*e[nu3,sigma1,
         sigma3,sigma4]*d[nu1,nu2] )

);

Print[" ttbar64Sto4aRule loaded."];

 ttbar64Ato4aRule = (

   + sqr2^(-1)*ss4A1Ato4 * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*ss4S1Sto4 * ( 1/4*e[nu1,nu2,nu3,sigma1] )

       + sqr2^(-1)*ss1A4Ato4 * (  - 1/4*e[nu1,nu2,nu3,sigma3] )

       + sqr2^(-1)*ss1S4Sto4 * ( 1/4*e[nu1,nu2,nu3,sigma3] )

       + ss64Sto4b * ( 1/24*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/
         24*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] )

       + ss64Ato4a * (  - 1/24*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3
         ] + 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma2] + 1/24*d[
         nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/24*d[nu1,sigma2]*
         d[nu2,sigma3]*d[nu3,sigma1] - 1/24*d[nu1,sigma3]*d[nu2,sigma1]
         *d[nu3,sigma2] + 1/24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma1
         ] )

       + ss64Sto4a * (  - 5/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3]
          + 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 5/288*e[nu1,
         nu2,sigma2,sigma3]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma2]*d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,
         sigma2] + 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma2]*d[nu1,sigma3] + 1/144*e[nu2,nu3,
         sigma1,sigma3]*d[nu1,sigma2] - 1/144*e[nu2,nu3,sigma2,sigma3]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + ss4S6to4b * ( 1/24*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         24*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] )

       + ss4A6to4a * ( 1/24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4]
          - 1/24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma3] - 1/24*d[nu1
         ,sigma3]*d[nu2,sigma1]*d[nu3,sigma4] + 1/24*d[nu1,sigma3]*d[
         nu2,sigma4]*d[nu3,sigma1] + 1/24*d[nu1,sigma4]*d[nu2,sigma1]*
         d[nu3,sigma3] - 1/24*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]
          )

       + ss4S6to4a * (  - 5/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4]
          + 5/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 5/288*e[nu1,
         nu2,sigma3,sigma4]*d[nu3,sigma1] + 5/288*e[nu1,nu3,sigma1,
         sigma3]*d[nu2,sigma4] - 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,
         sigma3] + 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1] - 1/144
         *e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma4] + 1/144*e[nu2,nu3,
         sigma1,sigma4]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma3,sigma4]*
         d[nu1,sigma1] - 1/96*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 
         1/96*e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

       + XXND*ss64Sto16 * (  - 1/48*e[nu1,nu2,nu3,sigma1]*d[sigma2,
         sigma3] + 1/48*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] - 7/288*
         e[nu1,nu2,sigma1,sigma2]*d[nu3,sigma3] + 1/288*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma2] - 1/288*e[nu1,nu2,sigma2,sigma3]*
         d[nu3,sigma1] + 7/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3]
          - 1/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma2] + 1/288*e[nu1,
         nu3,sigma2,sigma3]*d[nu2,sigma1] - 5/144*e[nu2,nu3,sigma1,
         sigma2]*d[nu1,sigma3] + 1/72*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma2] - 1/72*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] + 1/96*
         e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*e[nu3,sigma1,
         sigma2,sigma3]*d[nu1,nu2] )

       + XXND*ss4S6to16 * (  - 1/48*e[nu1,nu2,nu3,sigma3]*d[sigma1,
         sigma4] + 1/48*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] + 5/288*
         e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma4] - 5/288*e[nu1,nu2,
         sigma1,sigma4]*d[nu3,sigma3] - 1/288*e[nu1,nu2,sigma3,sigma4]*
         d[nu3,sigma1] - 5/288*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4]
          + 5/288*e[nu1,nu3,sigma1,sigma4]*d[nu2,sigma3] + 1/288*e[nu1,
         nu3,sigma3,sigma4]*d[nu2,sigma1] + 1/36*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma4] - 1/36*e[nu2,nu3,sigma1,sigma4]*d[nu1,
         sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] - 1/96*
         e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] + 1/96*e[nu3,sigma1,
         sigma3,sigma4]*d[nu1,nu2] )

);

Print[" ttbar64Ato4aRule loaded."];

 ttbar64Sto4bRule = (

   + sqr2^(-1)*ss4A1Ato4 * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*d[
         nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*ss4S1Sto4 * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*
         d[nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*ss1A4Ato4 * (  - 1/4*d[nu1,nu3]*d[nu2,sigma3] + 1/4*
         d[nu1,sigma3]*d[nu2,nu3] )

       + sqr2^(-1)*ss1S4Sto4 * ( 1/4*d[nu1,nu3]*d[nu2,sigma3] - 1/4*d[
         nu1,sigma3]*d[nu2,nu3] )

       + ss64Sto4b * ( 1/24*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3]
          - 1/24*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/24*d[nu1
         ,sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu2,nu3]*d[sigma1,sigma3] )

       + ss64Ato4a * (  - 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + ss4S6to4b * (  - 1/24*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/24*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu2,nu3]*d[sigma1,sigma4] - 1/24*d[nu1,sigma4]*
         d[nu2,nu3]*d[sigma1,sigma3] )

       + ss4A6to4a * (  - 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ttbar64Sto4bRule loaded."];

 ttbar64Ato4bRule = (

   + sqr2^(-1)*ss4A1Sto4 * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*d[
         nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*ss4S1Ato4 * (  - 1/4*d[nu1,nu3]*d[nu2,sigma1] + 1/4*
         d[nu1,sigma1]*d[nu2,nu3] )

       + sqr2^(-1)*ss1S4Ato4 * ( 1/4*d[nu1,nu3]*d[nu2,sigma3] - 1/4*d[
         nu1,sigma3]*d[nu2,nu3] )

       + sqr2^(-1)*ss1A4Sto4 * (  - 1/4*d[nu1,nu3]*d[nu2,sigma3] + 1/4*
         d[nu1,sigma3]*d[nu2,nu3] )

       + ss64Ato4b * ( 1/24*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3]
          - 1/24*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/24*d[nu1
         ,sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/24*d[nu1,sigma2]*d[
         nu2,nu3]*d[sigma1,sigma3] )

       + ss64Sto4a * (  - 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] )

       + ss4A6to4b * (  - 1/24*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/24*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/24*d[
         nu1,sigma3]*d[nu2,nu3]*d[sigma1,sigma4] - 1/24*d[nu1,sigma4]*
         d[nu2,nu3]*d[sigma1,sigma3] )

       + ss4S6to4a * (  - 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3]
          + 1/24*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] )

);

Print[" ttbar64Ato4bRule loaded."];

 ttbar64Sto16Rule = (

   + ss64Ato16 * ( 1/96*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/96*
         e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] + 37/288*e[nu1,nu2,
         sigma1,sigma2]*d[nu3,sigma3] + 7/144*e[nu1,nu2,sigma1,sigma3]*
         d[nu3,sigma2] - 7/144*e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1]
          + 11/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3] + 5/144*e[nu1
         ,nu3,sigma1,sigma3]*d[nu2,sigma2] - 5/144*e[nu1,nu3,sigma2,
         sigma3]*d[nu2,sigma1] - 1/36*e[nu2,nu3,sigma1,sigma2]*d[nu1,
         sigma3] - 13/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma2] + 13/
         288*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] - 1/96*e[nu2,sigma1
         ,sigma2,sigma3]*d[nu1,nu3] + 1/96*e[nu3,sigma1,sigma2,sigma3]*
         d[nu1,nu2] )

       + ss64Sto16 * ( 1/12*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3]
          - 1/12*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/12*d[nu1
         ,sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/6*d[nu1,sigma1]*d[nu2
         ,sigma2]*d[nu3,sigma3] + 1/12*d[nu1,sigma1]*d[nu2,sigma3]*d[
         nu3,sigma2] + 1/12*d[nu1,sigma2]*d[nu2,nu3]*d[sigma1,sigma3]
          - 1/6*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/12*d[nu1,
         sigma2]*d[nu2,sigma3]*d[nu3,sigma1] - 1/12*d[nu1,sigma3]*d[nu2
         ,sigma1]*d[nu3,sigma2] + 1/12*d[nu1,sigma3]*d[nu2,sigma2]*d[
         nu3,sigma1] )

       + ss4A6to16 * ( 1/96*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         96*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] - 5/72*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma4] + 5/72*e[nu1,nu2,sigma1,sigma4]*
         d[nu3,sigma3] + 31/288*e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1]
          - 1/72*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4] + 1/72*e[nu1,
         nu3,sigma1,sigma4]*d[nu2,sigma3] + 17/288*e[nu1,nu3,sigma3,
         sigma4]*d[nu2,sigma1] + 1/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma4] - 1/288*e[nu2,nu3,sigma1,sigma4]*d[nu1,sigma3] - 5/72*
         e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] + 1/96*e[nu2,sigma1,
         sigma3,sigma4]*d[nu1,nu3] - 1/96*e[nu3,sigma1,sigma3,sigma4]*
         d[nu1,nu2] )

       + ss4S6to16 * (  - 1/12*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/12*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/12*d[
         nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4] - 1/12*d[nu1,sigma1]*
         d[nu2,sigma4]*d[nu3,sigma3] + 1/12*d[nu1,sigma3]*d[nu2,nu3]*d[
         sigma1,sigma4] - 1/12*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma4
         ] - 1/6*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1] - 1/12*d[nu1
         ,sigma4]*d[nu2,nu3]*d[sigma1,sigma3] + 1/12*d[nu1,sigma4]*d[
         nu2,sigma1]*d[nu3,sigma3] + 1/6*d[nu1,sigma4]*d[nu2,sigma3]*d[
         nu3,sigma1] )

       + XXND*ss64Ato4a * (  - 7/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,
         sigma3] + 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 7/288
         *e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma2]*d[nu2,sigma3] + 5/288*e[nu1,nu3,sigma1,sigma3]*
         d[nu2,sigma2] - 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma2]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma2] + 1/144*e[nu2,nu3,sigma2,sigma3]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + XXND*ss4A6to4a * (  - 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,
         sigma4] + 7/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 7/288
         *e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu2,sigma4] + 5/288*e[nu1,nu3,sigma1,sigma4]*
         d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma3]*d[nu1,sigma4] - 1/144*e[nu2,nu3,sigma1,
         sigma4]*d[nu1,sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

);

Print[" ttbar64Sto16Rule loaded."];

 ttbar64Ato16Rule = (

   + ss64Ato16 * ( 1/12*d[nu1,nu3]*d[nu2,sigma1]*d[sigma2,sigma3] - 1/
         12*d[nu1,nu3]*d[nu2,sigma2]*d[sigma1,sigma3] - 1/12*d[nu1,
         sigma1]*d[nu2,nu3]*d[sigma2,sigma3] + 1/6*d[nu1,sigma1]*d[nu2,
         sigma2]*d[nu3,sigma3] + 1/12*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3
         ,sigma2] + 1/12*d[nu1,sigma2]*d[nu2,nu3]*d[sigma1,sigma3] - 1/
         6*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3] - 1/12*d[nu1,
         sigma2]*d[nu2,sigma3]*d[nu3,sigma1] - 1/12*d[nu1,sigma3]*d[nu2
         ,sigma1]*d[nu3,sigma2] + 1/12*d[nu1,sigma3]*d[nu2,sigma2]*d[
         nu3,sigma1] )

       + ss64Sto16 * ( 1/96*e[nu1,nu2,nu3,sigma1]*d[sigma2,sigma3] - 1/
         96*e[nu1,nu2,nu3,sigma2]*d[sigma1,sigma3] + 37/288*e[nu1,nu2,
         sigma1,sigma2]*d[nu3,sigma3] + 7/144*e[nu1,nu2,sigma1,sigma3]*
         d[nu3,sigma2] - 7/144*e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1]
          + 11/288*e[nu1,nu3,sigma1,sigma2]*d[nu2,sigma3] + 5/144*e[nu1
         ,nu3,sigma1,sigma3]*d[nu2,sigma2] - 5/144*e[nu1,nu3,sigma2,
         sigma3]*d[nu2,sigma1] - 1/36*e[nu2,nu3,sigma1,sigma2]*d[nu1,
         sigma3] - 13/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,sigma2] + 13/
         288*e[nu2,nu3,sigma2,sigma3]*d[nu1,sigma1] - 1/96*e[nu2,sigma1
         ,sigma2,sigma3]*d[nu1,nu3] + 1/96*e[nu3,sigma1,sigma2,sigma3]*
         d[nu1,nu2] )

       + ss4A6to16 * (  - 1/12*d[nu1,nu3]*d[nu2,sigma3]*d[sigma1,sigma4
         ] + 1/12*d[nu1,nu3]*d[nu2,sigma4]*d[sigma1,sigma3] + 1/12*d[
         nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4] - 1/12*d[nu1,sigma1]*
         d[nu2,sigma4]*d[nu3,sigma3] + 1/12*d[nu1,sigma3]*d[nu2,nu3]*d[
         sigma1,sigma4] - 1/12*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma4
         ] - 1/6*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1] - 1/12*d[nu1
         ,sigma4]*d[nu2,nu3]*d[sigma1,sigma3] + 1/12*d[nu1,sigma4]*d[
         nu2,sigma1]*d[nu3,sigma3] + 1/6*d[nu1,sigma4]*d[nu2,sigma3]*d[
         nu3,sigma1] )

       + ss4S6to16 * ( 1/96*e[nu1,nu2,nu3,sigma3]*d[sigma1,sigma4] - 1/
         96*e[nu1,nu2,nu3,sigma4]*d[sigma1,sigma3] - 5/72*e[nu1,nu2,
         sigma1,sigma3]*d[nu3,sigma4] + 5/72*e[nu1,nu2,sigma1,sigma4]*
         d[nu3,sigma3] + 31/288*e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1]
          - 1/72*e[nu1,nu3,sigma1,sigma3]*d[nu2,sigma4] + 1/72*e[nu1,
         nu3,sigma1,sigma4]*d[nu2,sigma3] + 17/288*e[nu1,nu3,sigma3,
         sigma4]*d[nu2,sigma1] + 1/288*e[nu2,nu3,sigma1,sigma3]*d[nu1,
         sigma4] - 1/288*e[nu2,nu3,sigma1,sigma4]*d[nu1,sigma3] - 5/72*
         e[nu2,nu3,sigma3,sigma4]*d[nu1,sigma1] + 1/96*e[nu2,sigma1,
         sigma3,sigma4]*d[nu1,nu3] - 1/96*e[nu3,sigma1,sigma3,sigma4]*
         d[nu1,nu2] )

       + XXND*ss64Sto4a * (  - 7/288*e[nu1,nu2,sigma1,sigma2]*d[nu3,
         sigma3] + 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,sigma2] - 7/288
         *e[nu1,nu2,sigma2,sigma3]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma2]*d[nu2,sigma3] + 5/288*e[nu1,nu3,sigma1,sigma3]*
         d[nu2,sigma2] - 5/288*e[nu1,nu3,sigma2,sigma3]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma2,sigma3]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma2]*d[nu1,sigma3] - 1/144*e[nu2,nu3,sigma1,
         sigma3]*d[nu1,sigma2] + 1/144*e[nu2,nu3,sigma2,sigma3]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma2,sigma3]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma2,sigma3]*d[nu1,nu2] )

       + XXND*ss4S6to4a * (  - 7/288*e[nu1,nu2,sigma1,sigma3]*d[nu3,
         sigma4] + 7/288*e[nu1,nu2,sigma1,sigma4]*d[nu3,sigma3] - 7/288
         *e[nu1,nu2,sigma3,sigma4]*d[nu3,sigma1] - 5/288*e[nu1,nu3,
         sigma1,sigma3]*d[nu2,sigma4] + 5/288*e[nu1,nu3,sigma1,sigma4]*
         d[nu2,sigma3] - 5/288*e[nu1,nu3,sigma3,sigma4]*d[nu2,sigma1]
          + 1/24*e[nu1,sigma1,sigma3,sigma4]*d[nu2,nu3] + 1/144*e[nu2,
         nu3,sigma1,sigma3]*d[nu1,sigma4] - 1/144*e[nu2,nu3,sigma1,
         sigma4]*d[nu1,sigma3] + 1/144*e[nu2,nu3,sigma3,sigma4]*d[nu1,
         sigma1] - 1/32*e[nu2,sigma1,sigma3,sigma4]*d[nu1,nu3] - 1/96*
         e[nu3,sigma1,sigma3,sigma4]*d[nu1,nu2] )

);

Print[" ttbar64Ato16Rule loaded."];

 ttbar66to1aRule = (

   + ss1S1Ato1 * (  - 1/8*e[nu1,nu2,nu3,nu4] )

       + ss1A1Sto1 * (  - 1/8*e[nu1,nu2,nu3,nu4] )

       + ss66to1a * (  - 1/48*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3]
         *d[nu4,sigma4] + 1/48*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma4
         ]*d[nu4,sigma3] + 1/48*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,
         sigma2]*d[nu4,sigma4] - 1/48*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3
         ,sigma4]*d[nu4,sigma2] - 1/48*d[nu1,sigma1]*d[nu2,sigma4]*d[
         nu3,sigma2]*d[nu4,sigma3] + 1/48*d[nu1,sigma1]*d[nu2,sigma4]*
         d[nu3,sigma3]*d[nu4,sigma2] + 1/48*d[nu1,sigma2]*d[nu2,sigma1]
         *d[nu3,sigma3]*d[nu4,sigma4] - 1/48*d[nu1,sigma2]*d[nu2,sigma1
         ]*d[nu3,sigma4]*d[nu4,sigma3] - 1/48*d[nu1,sigma2]*d[nu2,
         sigma3]*d[nu3,sigma1]*d[nu4,sigma4] + 1/48*d[nu1,sigma2]*d[nu2
         ,sigma3]*d[nu3,sigma4]*d[nu4,sigma1] + 1/48*d[nu1,sigma2]*d[
         nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma3] - 1/48*d[nu1,sigma2]*
         d[nu2,sigma4]*d[nu3,sigma3]*d[nu4,sigma1] - 1/48*d[nu1,sigma3]
         *d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma4] + 1/48*d[nu1,sigma3
         ]*d[nu2,sigma1]*d[nu3,sigma4]*d[nu4,sigma2] + 1/48*d[nu1,
         sigma3]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma4] - 1/48*d[nu1
         ,sigma3]*d[nu2,sigma2]*d[nu3,sigma4]*d[nu4,sigma1] - 1/48*d[
         nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma2] + 1/48*
         d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma2]*d[nu4,sigma1] + 1/48
         *d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma3] - 1/
         48*d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/
         48*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         48*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] + 1/
         48*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]*d[nu4,sigma2] - 1/
         48*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma2]*d[nu4,sigma1] )

);

Print[" ttbar66to1aRule loaded."];

 ttbar66to1bRule = (

   + ss1A1Ato1 * ( 1/8*d[nu1,nu3]*d[nu2,nu4] - 1/8*d[nu1,nu4]*d[nu2,nu3
         ] )

       + ss1S1Sto1 * ( 1/8*d[nu1,nu3]*d[nu2,nu4] - 1/8*d[nu1,nu4]*d[nu2
         ,nu3] )

       + ss66to1b * (  - 1/48*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3]*d[
         sigma2,sigma4] + 1/48*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma4]*
         d[sigma2,sigma3] + 1/48*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,sigma3]
         *d[sigma2,sigma4] - 1/48*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,sigma4
         ]*d[sigma2,sigma3] )

);

Print[" ttbar66to1bRule loaded."];

 ttbar66to6Rule = (

   + sqr2^(-1)*ss61Ato6 * (  - 1/8*e[nu1,nu3,sigma1,sigma2]*d[nu2,nu4]
          + 1/8*e[nu1,nu4,sigma1,sigma2]*d[nu2,nu3] + 1/8*e[nu2,nu3,
         sigma1,sigma2]*d[nu1,nu4] - 1/8*e[nu2,nu4,sigma1,sigma2]*d[nu1
         ,nu3] )

       + sqr2^(-1)*ss61Sto6 * ( 1/8*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,
         sigma2] - 1/8*d[nu1,nu3]*d[nu2,sigma2]*d[nu4,sigma1] - 1/8*d[
         nu1,nu4]*d[nu2,sigma1]*d[nu3,sigma2] + 1/8*d[nu1,nu4]*d[nu2,
         sigma2]*d[nu3,sigma1] - 1/8*d[nu1,sigma1]*d[nu2,nu3]*d[nu4,
         sigma2] + 1/8*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,sigma2] + 1/8*d[
         nu1,sigma2]*d[nu2,nu3]*d[nu4,sigma1] - 1/8*d[nu1,sigma2]*d[nu2
         ,nu4]*d[nu3,sigma1] )

       + sqr2^(-1)*ss1A6to6 * (  - 1/8*e[nu1,nu3,sigma3,sigma4]*d[nu2,
         nu4] + 1/8*e[nu1,nu4,sigma3,sigma4]*d[nu2,nu3] + 1/8*e[nu2,nu3
         ,sigma3,sigma4]*d[nu1,nu4] - 1/8*e[nu2,nu4,sigma3,sigma4]*d[
         nu1,nu3] )

       + sqr2^(-1)*ss1S6to6 * ( 1/8*d[nu1,nu3]*d[nu2,sigma3]*d[nu4,
         sigma4] - 1/8*d[nu1,nu3]*d[nu2,sigma4]*d[nu4,sigma3] - 1/8*d[
         nu1,nu4]*d[nu2,sigma3]*d[nu3,sigma4] + 1/8*d[nu1,nu4]*d[nu2,
         sigma4]*d[nu3,sigma3] - 1/8*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,
         sigma4] + 1/8*d[nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma4] + 1/8*d[
         nu1,sigma4]*d[nu2,nu3]*d[nu4,sigma3] - 1/8*d[nu1,sigma4]*d[nu2
         ,nu4]*d[nu3,sigma3] )

);

Print[" ttbar66to6Rule loaded."];

 ttbar66to9aRule = (

   + sqr2^(-1)*XXND*ss61Ato6 * (  - 1/16*e[nu1,nu2,nu3,sigma1]*d[nu4,
         sigma2] + 1/16*e[nu1,nu2,nu3,sigma2]*d[nu4,sigma1] + 1/16*e[
         nu1,nu2,nu4,sigma1]*d[nu3,sigma2] - 1/16*e[nu1,nu2,nu4,sigma2]
         *d[nu3,sigma1] + 1/32*e[nu1,nu3,nu4,sigma1]*d[nu2,sigma2] - 1/
         32*e[nu1,nu3,nu4,sigma2]*d[nu2,sigma1] + 3/32*e[nu1,nu3,sigma1
         ,sigma2]*d[nu2,nu4] - 3/32*e[nu1,nu4,sigma1,sigma2]*d[nu2,nu3]
          - 1/32*e[nu2,nu3,nu4,sigma1]*d[nu1,sigma2] + 1/32*e[nu2,nu3,
         nu4,sigma2]*d[nu1,sigma1] - 3/32*e[nu2,nu3,sigma1,sigma2]*d[
         nu1,nu4] + 3/32*e[nu2,nu4,sigma1,sigma2]*d[nu1,nu3] )

       + sqr2^(-1)*XXND*ss1A6to6 * (  - 1/16*e[nu1,nu2,nu3,sigma3]*d[
         nu4,sigma4] + 1/16*e[nu1,nu2,nu3,sigma4]*d[nu4,sigma3] + 1/16*
         e[nu1,nu2,nu4,sigma3]*d[nu3,sigma4] - 1/16*e[nu1,nu2,nu4,
         sigma4]*d[nu3,sigma3] + 1/32*e[nu1,nu3,nu4,sigma3]*d[nu2,
         sigma4] - 1/32*e[nu1,nu3,nu4,sigma4]*d[nu2,sigma3] + 3/32*e[
         nu1,nu3,sigma3,sigma4]*d[nu2,nu4] - 3/32*e[nu1,nu4,sigma3,
         sigma4]*d[nu2,nu3] - 1/32*e[nu2,nu3,nu4,sigma3]*d[nu1,sigma4]
          + 1/32*e[nu2,nu3,nu4,sigma4]*d[nu1,sigma3] - 3/32*e[nu2,nu3,
         sigma3,sigma4]*d[nu1,nu4] + 3/32*e[nu2,nu4,sigma3,sigma4]*d[
         nu1,nu3] )

       + ss4S4Ato9 * (  - 1/16*e[nu1,nu2,nu3,sigma1]*d[nu4,sigma3] - 1/
         16*e[nu1,nu2,nu3,sigma3]*d[nu4,sigma1] + 1/16*e[nu1,nu2,nu4,
         sigma1]*d[nu3,sigma3] + 1/16*e[nu1,nu2,nu4,sigma3]*d[nu3,
         sigma1] + 1/16*e[nu1,nu3,nu4,sigma1]*d[nu2,sigma3] + 1/16*e[
         nu1,nu3,nu4,sigma3]*d[nu2,sigma1] - 1/16*e[nu2,nu3,nu4,sigma1]
         *d[nu1,sigma3] - 1/16*e[nu2,nu3,nu4,sigma3]*d[nu1,sigma1] )

       + ss4A4Sto9 * ( 1/16*e[nu1,nu2,nu3,sigma1]*d[nu4,sigma3] + 1/16*
         e[nu1,nu2,nu3,sigma3]*d[nu4,sigma1] - 1/16*e[nu1,nu2,nu4,
         sigma1]*d[nu3,sigma3] - 1/16*e[nu1,nu2,nu4,sigma3]*d[nu3,
         sigma1] - 1/16*e[nu1,nu3,nu4,sigma1]*d[nu2,sigma3] - 1/16*e[
         nu1,nu3,nu4,sigma3]*d[nu2,sigma1] + 1/16*e[nu2,nu3,nu4,sigma1]
         *d[nu1,sigma3] + 1/16*e[nu2,nu3,nu4,sigma3]*d[nu1,sigma1] )

);

Print[" ttbar66to9aRule loaded."];

 ttbar66to9bRule = (

   + ss4A4Ato9 * (  - 1/8*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3] + 1/8*
         d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma3] + 1/8*d[nu1,nu3]*d[nu2,
         sigma3]*d[nu4,sigma1] + 1/8*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,
         sigma3] - 1/8*d[nu1,nu4]*d[nu2,sigma1]*d[nu3,sigma3] - 1/8*d[
         nu1,nu4]*d[nu2,sigma3]*d[nu3,sigma1] - 1/8*d[nu1,sigma1]*d[nu2
         ,nu3]*d[nu4,sigma3] + 1/8*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,
         sigma3] - 1/8*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma1] + 1/8*d[
         nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma1] )

       + ss4S4Sto9 * ( 1/8*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3] - 1/8
         *d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma3] - 1/8*d[nu1,nu3]*d[nu2
         ,sigma3]*d[nu4,sigma1] - 1/8*d[nu1,nu4]*d[nu2,nu3]*d[sigma1,
         sigma3] + 1/8*d[nu1,nu4]*d[nu2,sigma1]*d[nu3,sigma3] + 1/8*d[
         nu1,nu4]*d[nu2,sigma3]*d[nu3,sigma1] + 1/8*d[nu1,sigma1]*d[nu2
         ,nu3]*d[nu4,sigma3] - 1/8*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,
         sigma3] + 1/8*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma1] - 1/8*d[
         nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma1] )

);

Print[" ttbar66to9bRule loaded."];

 ttbar66to10Rule = (

   + ss66to10 * ( 1/12*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma3]*d[sigma2,
         sigma4] - 1/12*d[nu1,nu3]*d[nu2,nu4]*d[sigma1,sigma4]*d[sigma2
         ,sigma3] - 1/16*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma3]*d[
         sigma2,sigma4] + 1/16*d[nu1,nu3]*d[nu2,sigma1]*d[nu4,sigma4]*
         d[sigma2,sigma3] + 1/16*d[nu1,nu3]*d[nu2,sigma2]*d[nu4,sigma3]
         *d[sigma1,sigma4] - 1/16*d[nu1,nu3]*d[nu2,sigma2]*d[nu4,sigma4
         ]*d[sigma1,sigma3] - 1/16*d[nu1,nu3]*d[nu2,sigma3]*d[nu4,
         sigma1]*d[sigma2,sigma4] + 1/16*d[nu1,nu3]*d[nu2,sigma3]*d[nu4
         ,sigma2]*d[sigma1,sigma4] + 1/16*d[nu1,nu3]*d[nu2,sigma4]*d[
         nu4,sigma1]*d[sigma2,sigma3] - 1/16*d[nu1,nu3]*d[nu2,sigma4]*
         d[nu4,sigma2]*d[sigma1,sigma3] - 1/12*d[nu1,nu4]*d[nu2,nu3]*d[
         sigma1,sigma3]*d[sigma2,sigma4] + 1/12*d[nu1,nu4]*d[nu2,nu3]*
         d[sigma1,sigma4]*d[sigma2,sigma3] + 1/16*d[nu1,nu4]*d[nu2,
         sigma1]*d[nu3,sigma3]*d[sigma2,sigma4] - 1/16*d[nu1,nu4]*d[nu2
         ,sigma1]*d[nu3,sigma4]*d[sigma2,sigma3] - 1/16*d[nu1,nu4]*d[
         nu2,sigma2]*d[nu3,sigma3]*d[sigma1,sigma4] + 1/16*d[nu1,nu4]*
         d[nu2,sigma2]*d[nu3,sigma4]*d[sigma1,sigma3] + 1/16*d[nu1,nu4]
         *d[nu2,sigma3]*d[nu3,sigma1]*d[sigma2,sigma4] - 1/16*d[nu1,nu4
         ]*d[nu2,sigma3]*d[nu3,sigma2]*d[sigma1,sigma4] - 1/16*d[nu1,
         nu4]*d[nu2,sigma4]*d[nu3,sigma1]*d[sigma2,sigma3] + 1/16*d[nu1
         ,nu4]*d[nu2,sigma4]*d[nu3,sigma2]*d[sigma1,sigma3] + 1/16*d[
         nu1,sigma1]*d[nu2,nu3]*d[nu4,sigma3]*d[sigma2,sigma4] - 1/16*
         d[nu1,sigma1]*d[nu2,nu3]*d[nu4,sigma4]*d[sigma2,sigma3] - 1/16
         *d[nu1,sigma1]*d[nu2,nu4]*d[nu3,sigma3]*d[sigma2,sigma4] + 1/
         16*d[nu1,sigma1]*d[nu2,nu4]*d[nu3,sigma4]*d[sigma2,sigma3] + 1/
         12*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma3]*d[nu4,sigma4] - 1/
         12*d[nu1,sigma1]*d[nu2,sigma2]*d[nu3,sigma4]*d[nu4,sigma3] + 1/
         24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma2]*d[nu4,sigma4] - 1/
         24*d[nu1,sigma1]*d[nu2,sigma3]*d[nu3,sigma4]*d[nu4,sigma2] - 1/
         24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma2]*d[nu4,sigma3] + 1/
         24*d[nu1,sigma1]*d[nu2,sigma4]*d[nu3,sigma3]*d[nu4,sigma2] - 1/
         16*d[nu1,sigma2]*d[nu2,nu3]*d[nu4,sigma3]*d[sigma1,sigma4] + 1/
         16*d[nu1,sigma2]*d[nu2,nu3]*d[nu4,sigma4]*d[sigma1,sigma3] + 1/
         16*d[nu1,sigma2]*d[nu2,nu4]*d[nu3,sigma3]*d[sigma1,sigma4] - 1/
         16*d[nu1,sigma2]*d[nu2,nu4]*d[nu3,sigma4]*d[sigma1,sigma3] - 1/
         12*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma3]*d[nu4,sigma4] + 1/
         12*d[nu1,sigma2]*d[nu2,sigma1]*d[nu3,sigma4]*d[nu4,sigma3] - 1/
         24*d[nu1,sigma2]*d[nu2,sigma3]*d[nu3,sigma1]*d[nu4,sigma4] + 1/
         24*d[nu1,sigma2]*d[nu2,sigma3]*d[nu3,sigma4]*d[nu4,sigma1] + 1/
         24*d[nu1,sigma2]*d[nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma3] - 1/
         24*d[nu1,sigma2]*d[nu2,sigma4]*d[nu3,sigma3]*d[nu4,sigma1] + 1/
         16*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma1]*d[sigma2,sigma4] - 1/
         16*d[nu1,sigma3]*d[nu2,nu3]*d[nu4,sigma2]*d[sigma1,sigma4] - 1/
         16*d[nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma1]*d[sigma2,sigma4] + 1/
         16*d[nu1,sigma3]*d[nu2,nu4]*d[nu3,sigma2]*d[sigma1,sigma4] - 1/
         24*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma4] + 1/
         24*d[nu1,sigma3]*d[nu2,sigma1]*d[nu3,sigma4]*d[nu4,sigma2] + 1/
         24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma4] - 1/
         24*d[nu1,sigma3]*d[nu2,sigma2]*d[nu3,sigma4]*d[nu4,sigma1] + 1/
         12*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma1]*d[nu4,sigma2] - 1/
         12*d[nu1,sigma3]*d[nu2,sigma4]*d[nu3,sigma2]*d[nu4,sigma1] - 1/
         16*d[nu1,sigma4]*d[nu2,nu3]*d[nu4,sigma1]*d[sigma2,sigma3] + 1/
         16*d[nu1,sigma4]*d[nu2,nu3]*d[nu4,sigma2]*d[sigma1,sigma3] + 1/
         16*d[nu1,sigma4]*d[nu2,nu4]*d[nu3,sigma1]*d[sigma2,sigma3] - 1/
         16*d[nu1,sigma4]*d[nu2,nu4]*d[nu3,sigma2]*d[sigma1,sigma3] + 1/
         24*d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma2]*d[nu4,sigma3] - 1/
         24*d[nu1,sigma4]*d[nu2,sigma1]*d[nu3,sigma3]*d[nu4,sigma2] - 1/
         24*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma1]*d[nu4,sigma3] + 1/
         24*d[nu1,sigma4]*d[nu2,sigma2]*d[nu3,sigma3]*d[nu4,sigma1] - 1/
         12*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma1]*d[nu4,sigma2] + 1/
         12*d[nu1,sigma4]*d[nu2,sigma3]*d[nu3,sigma2]*d[nu4,sigma1] )

);

Print[" ttbar66to10Rule loaded."];

